On the six-loop scaling dimensions of the $(\phi^2)^n$ operators in $d=3$

We consider a class of singlet operators $(\phi^2)^n$ in the three-dimensional $O(N)$ model with $\lambda^2 \phi^6$ interaction. Recently, the corresponding anomalous dimensions $\gamma_{2n}$ were computed by semiclassical methods and the all-loop result for the leading-$n$ corrections in the small $\lambda$ limit was found. In this paper, we obtain the six-loop expressions not only for the leading-$n$ contribution but also for the subleading one. While the leading correction confirms the predictions of recent semiclassical calculation, the subleading one is a new result and will serve as a future welcome check for all-loop expressions. As an important by-product of our calculation, we provide a full dependence on $n$ of the four-loop $\gamma_{2n}$ in the $O(N)$ case.

==> anc/phi6_neutral_4L.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    166752,       4686]
NotebookOptionsPosition[    152447,       4452]
NotebookOutlinePosition[    152859,       4468]
CellTagsIndexPosition[    152816,       4465]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Designations", ":"}]], "Section",
 CellChangeTimes->{{3.9711563663705997`*^9, 3.971156380390174*^9}, {
   3.971156417499312*^9, 3.971156441450927*^9}, {3.971156535718587*^9, 
   3.971156636226809*^9}, {3.9711567220561657`*^9, 3.97115672499809*^9}, {
   3.9711573498381863`*^9, 3.971157376062211*^9}, {3.971157447153061*^9, 
   3.9711574570570087`*^9}, {3.971157550727845*^9, 3.9711575563405037`*^9}, 
   3.971157653687454*^9, {3.9711611493831053`*^9, 3.97116115259933*^9}, 
   3.97116119218617*^9, {3.972116874088353*^9, 3.972116985761243*^9}, {
   3.9723142044859533`*^9, 3.972314228859673*^9}, {3.9738352013287563`*^9, 
   3.973835201859399*^9}, {3.9738354730242643`*^9, 3.973835473442779*^9}, {
   3.973838910252204*^9, 3.973838981366843*^9}, {3.973839035425723*^9, 
   3.973839042015422*^9}, 3.973839301095224*^9, {3.9738405799810534`*^9, 
   3.9738405835657454`*^9}, 
   3.973840686198143*^9},ExpressionUUID->"88fb472c-330d-43dd-902e-\
8d8439deedee"],

Cell[TextData[{
 "We work in d = 3 - 2e and here denote the coupling of the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Phi]", "6"], TraditionalForm]],ExpressionUUID->
  "45eb3fd5-e2a7-4bc4-a00d-b88ac1ea2c35"],
 " interaction as u, for simplicity, instead of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Lambda]", "2"], TraditionalForm]],ExpressionUUID->
  "fd5bbb08-2551-427b-b3cc-2e92e35e5935"],
 ", as in our article.\nAll ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", 
    RowBox[{"i", ",", "j"}]], TraditionalForm]],ExpressionUUID->
  "c9399d1a-ab75-463f-8436-866d0194459e"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", 
    RowBox[{"i", ",", "j"}]], TraditionalForm]],ExpressionUUID->
  "f65e83ba-cc1a-491c-bc25-93ffc2d8a302"],
 " correspond to the same variables which we use in our article (Eqs. (3), \
(5), (49) -- (51), (56) -- (59), (61) -- (66))."
}], "Text",
 CellChangeTimes->{{3.973840602027935*^9, 3.97384072887359*^9}, {
  3.973840776695243*^9, 3.9738409138589277`*^9}, {3.973840944440749*^9, 
  3.973840956880763*^9}, {3.973841721456613*^9, 3.973841730071631*^9}, {
  3.97384188494011*^9, 3.973841978116338*^9}, {3.973842012200616*^9, 
  3.973842081007765*^9}, {3.973843769088131*^9, 3.9738437696958*^9}, {
  3.973854124397408*^9, 
  3.973854131888359*^9}},ExpressionUUID->"bd15934c-fdb2-49fd-b53f-\
e1da76c54b3b"],

Cell[TextData[{
 "We denote by\n\t Q  - the number of fields in the number of fields (Q=2n) \
in the operator ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["\[Phi]", "2"], ")"}], "n"], " "}], TraditionalForm]],
  ExpressionUUID->"b909b132-be13-4cf0-90d0-f96aff07d09d"],
 " with n being the number of contracted pairs in O(N) model;\n\t NN - the \
number of field components in the O(N) model."
}], "Text",
 CellChangeTimes->{{3.973847066988205*^9, 3.973847161107085*^9}, {
  3.973847412416513*^9, 3.973847424128625*^9}, {3.973851676788302*^9, 
  3.973851678597992*^9}, {3.973851733177293*^9, 
  3.973851733596298*^9}},ExpressionUUID->"a5f2a197-2eb0-4f18-afe0-\
6b5df8fc159d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "Q", "]"}], "=", "\"\<\[GothicN]\>\""}], ";"}], 
  "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"this", " ", "is", " ", "formating", " ", "for", " ", "Q"}], "=", 
    
    RowBox[{"2", "n"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "NN", "]"}], "=", "\"\<N\>\""}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"this", " ", "is", " ", "formating", " ", "for", " ", "NN"}], "=", 
    RowBox[{"N", " ", "in", " ", "O", 
     RowBox[{"(", "N", ")"}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9738448025333767`*^9, 3.9738448193726377`*^9}, {
   3.9738453369813433`*^9, 3.973845359124523*^9}, {3.9738469945417557`*^9, 
   3.973847079891746*^9}, 3.9738471368122272`*^9, {3.973847167571719*^9, 
   3.973847188371377*^9}, {3.973851683840479*^9, 3.973851704096795*^9}, 
   3.9738519281843653`*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"24124470-0318-44f9-84dc-0c743a761251"],

Cell["\<\
This is helper function to extract a part that is non-vanishing when N \
\[Rule] 1:\
\>", "Text",
 CellChangeTimes->{{3.9738469504249153`*^9, 3.973846988244796*^9}, {
  3.973852201155534*^9, 
  3.973852206975889*^9}},ExpressionUUID->"c4a34822-822d-40cb-8f46-\
6081cfda6fe2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtractIsing", "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"(", 
     RowBox[{"x", "/.", " ", 
      RowBox[{"NN", "->", "1"}]}], ")"}], "]"}], "+", " ", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"(", 
         RowBox[{"x", "/.", " ", 
          RowBox[{"NN", "->", "1"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"NN", "-", "1"}], ")"}]}], "]"}], "*", 
    "NNminusOne"}]}]}]], "Input",
 CellChangeTimes->{{3.973846256256563*^9, 3.973846279580542*^9}, {
  3.973846320724847*^9, 3.9738463663726053`*^9}, {3.973846431050933*^9, 
  3.973846441195167*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"5e85c138-4d0c-432f-9834-d36840fc7d7a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.974959149030266*^9, 3.974959160877555*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"b717d3c1-7d10-4585-9e3c-8d51de3472ba"],

Cell["\<\
This is formatting for an auxiliary variable NNminusOne = (N-1):\
\>", "Text",
 CellChangeTimes->{{3.973847196346518*^9, 3.97384722453839*^9}, 
   3.9738522083909082`*^9},ExpressionUUID->"249da494-33c3-47e6-b113-\
6721be421247"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "NNminusOne", "]"}], "=", "\"\<[N-1]\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.973846424131968*^9, 3.973846482698577*^9}, 
   3.973846944094695*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"9612b880-c70b-4c85-b351-1d9625676433"],

Cell[TextData[{
 "This is formatting for coefficient ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", 
    RowBox[{"i", ",", "j"}]], TraditionalForm]],ExpressionUUID->
  "4eb398bd-fb79-4a12-aa14-5e814db05c0b"],
 ":"
}], "Text",
 CellChangeTimes->{{3.973847231286228*^9, 3.9738472425797586`*^9}, 
   3.973852210596946*^9},ExpressionUUID->"9be9391e-2984-4384-8761-\
d490a89064e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"DD", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], "]"}], "=", 
   SubscriptBox["D", 
    RowBox[{"x", ",", "y"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9738461373675127`*^9, 3.973846144981621*^9}, 
   3.973846945350411*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"23ad01be-b698-4652-9d9c-e8dc9f72284d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Contributions to Z-factors (first pole in \[Epsilon])", "Section",
 CellChangeTimes->{{3.974949702096939*^9, 
  3.974949747822258*^9}},ExpressionUUID->"7c8048f8-0279-4906-93fa-\
ba7df5e3449f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ll", "=", 
   RowBox[{"Sqrt", "[", "u", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.974951935251919*^9, 3.974951940683413*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"7b4cd0b0-df30-4218-a60c-4d4ecb080856"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"leading", "-", 
    RowBox[{"n", " ", "and", " ", "subleading"}], "-", 
    RowBox[{"n", " ", "contributions", " ", "to", " ", "the", " ", 
     RowBox[{"ep", "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}], " ", "part", " ", "of", " ", "the", " ", 
     "renormalization", " ", "constants", " ", "in", " ", "the", " ", 
     "intiial", " ", "basis"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"dZnnEp", " ", "=", " ", 
     RowBox[{"{", "\n", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{"two", "-", "loop"}], " ", "*)"}], "\n", "        ", 
      RowBox[{
       RowBox[{
        RowBox[{"ll", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], "*", 
           RowBox[{"Q", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "NN", "*", 
           RowBox[{"Q", "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", "*", 
             RowBox[{"Q", "^", "3"}]}], ")"}], "/", "3"}]}], ")"}]}], ",", 
       "\n", 
       RowBox[{"(*", " ", 
        RowBox[{"four", "-", "loop"}], " ", "*)"}], "\n", "\n", "        ", 
       RowBox[{
        RowBox[{"ll", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1540", " ", "-", " ", 
             RowBox[{"108", "*", 
              RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
           RowBox[{"Q", "^", "4"}]}], " ", "+", " ", 
          RowBox[{"NN", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "190"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"9", "*", 
                RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "2"}]}], ")"}], "*", 
           RowBox[{"Q", "^", "4"}]}], " ", "-", " ", 
          RowBox[{"175", "*", 
           RowBox[{"Q", "^", "5"}]}]}], ")"}]}], ",", "\n", 
       RowBox[{"(*", " ", 
        RowBox[{"six", "-", "loop"}], " ", "*)"}], "\n", "        ", 
       RowBox[{
        RowBox[{"ll", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NN", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"985840", "/", "27"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"6392", "*", 
                RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "9"}], " ", "+", " ", 
             
             RowBox[{"12", "*", 
              RowBox[{"Pi", "^", "4"}]}]}], ")"}], "*", 
           RowBox[{"Q", "^", "6"}]}], " ", "+", "\n", "       ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "918560"}], "/", "3"}], " ", "+", " ", 
             RowBox[{"8512", "*", 
              RowBox[{"Pi", "^", "2"}]}], " ", "+", " ", 
             RowBox[{"1488", "*", 
              RowBox[{"Pi", "^", "4"}]}]}], ")"}], "*", 
           RowBox[{"Q", "^", "6"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"629200", "*", 
             RowBox[{"Q", "^", "7"}]}], ")"}], "/", "27"}]}], ")"}]}]}], 
      "}"}]}], ";"}], "\n", "\n", "\n", 
   RowBox[{
    RowBox[{"dZnn21Ep", " ", "=", 
     RowBox[{"{", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{"two", "-", "loop"}], " ", "*)"}], "\n", "        ", 
      RowBox[{"0", ",", "\n", 
       RowBox[{"(*", " ", 
        RowBox[{"four", "-", "loop"}], " ", "*)"}], "\n", "        ", 
       RowBox[{
        RowBox[{"ll", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Q", "^", "4"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "NN", "*", 
             RowBox[{"Q", "^", "4"}]}], ")"}], "/", "3"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"Q", "^", "5"}], "/", "3"}]}], ")"}]}], ",", "\n", 
       RowBox[{"(*", " ", 
        RowBox[{"six", "-", "loop"}], " ", "*)"}], "\n", "        ", 
       RowBox[{
        RowBox[{"ll", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1184"}], "*", 
             RowBox[{"Q", "^", "6"}]}], ")"}], "/", "9"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"368", "*", "NN", "*", 
             RowBox[{"Q", "^", "6"}]}], ")"}], "/", "27"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"80", "*", 
             RowBox[{"Q", "^", "7"}]}], ")"}], "/", "27"}]}], ")"}]}]}], 
      "}"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"dZnn22Ep", " ", "=", " ", 
     RowBox[{"{", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{"two", "-", "loop"}], " ", "*)"}], "\n", "        ", 
      RowBox[{"0", ",", "\n", 
       RowBox[{"(*", " ", 
        RowBox[{"four", "-", "loop"}], " ", "*)"}], "\n", "        ", "0", 
       ",", "\n", 
       RowBox[{"(*", " ", 
        RowBox[{"six", "-", "loop"}], " ", "*)"}], "\n", "        ", 
       RowBox[{
        RowBox[{"ll", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "640"}], "*", 
             RowBox[{"Q", "^", "6"}]}], ")"}], "/", "3"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"64", "*", "NN", "*", 
             RowBox[{"Q", "^", "6"}]}], ")"}], "/", "3"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"64", "*", 
             RowBox[{"Q", "^", "7"}]}], ")"}], "/", "9"}]}], ")"}]}]}], 
      "}"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"dZnn23Ep", " ", "=", 
     RowBox[{"{", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{"two", "-", "loop"}], " ", "*)"}], "\n", "        ", 
      RowBox[{"0", ",", "\n", 
       RowBox[{"(*", " ", 
        RowBox[{"four", "-", "loop"}], " ", "*)"}], "\n", "        ", "0", 
       ",", "\n", 
       RowBox[{"(*", " ", 
        RowBox[{"six", "-", "loop"}], " ", "*)"}], "\n", "        ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7808", "*", 
           RowBox[{"ll", "^", "4"}], "*", 
           RowBox[{"Q", "^", "6"}]}], ")"}], "/", "9"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"320", "*", 
           RowBox[{"ll", "^", "4"}], "*", "NN", "*", 
           RowBox[{"Q", "^", "6"}]}], ")"}], "/", "3"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"128", "*", 
           RowBox[{"ll", "^", "4"}], "*", 
           RowBox[{"Q", "^", "7"}]}], ")"}], "/", "3"}]}]}], "}"}]}], ";"}], 
   "\n", "\n"}]}]], "Input",
 CellChangeTimes->{{3.9749497336407337`*^9, 3.974949733641222*^9}, {
   3.974949793362556*^9, 3.974949925002577*^9}, {3.9749513960544977`*^9, 
   3.974951445185912*^9}, 3.974951750600206*^9, {3.974952886459606*^9, 
   3.974952886632456*^9}, 3.974960505794259*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"cb74c3e0-662b-4b84-9514-b0d8d46bcbc3"],

Cell["\<\
Eqs. (39-41),  here and in what follows we omit loop prefactors 1/(8\[Pi])^L \
for L loops\
\>", "Text",
 CellChangeTimes->{{3.974951544062215*^9, 3.9749515494383383`*^9}, {
   3.974951879506441*^9, 3.9749519234655523`*^9}, {3.9749520049928493`*^9, 
   3.974952030320422*^9}, 
   3.974958947863563*^9},ExpressionUUID->"4ab57104-0588-4024-b424-\
f6d6967f454a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DisplayForm", "@", 
      RowBox[{"RowBox", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<2\>\"", ",", "\"\<\[CenterDot]\>\"", ",", 
         RowBox[{"ToString", "[", 
          RowBox[{"2", "l"}], "]"}], ",", " ", "\"\<\[CenterDot]\>\"", ",", 
         RowBox[{"SubsuperscriptBox", "[", 
          RowBox[{
          "\"\<\!\(\*OverscriptBox[\(Z\), \(~\)]\)\>\"", ",", "\"\<n,n\>\"", 
           ",", 
           RowBox[{"RowBox", "[", 
            RowBox[{"{", 
             RowBox[{"\"\<(\>\"", ",", 
              RowBox[{"ToString", "[", 
               RowBox[{"2", "l"}], "]"}], ",", "\"\<,1)\>\""}], "}"}], 
            "]"}]}], "]"}]}], "}"}], "]"}]}], "->", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExtractIsing", "[", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{"2", " ", "l"}], ")"}], " ", 
         RowBox[{"dZnnEp", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ll", ",", "NNminusOne", ",", "Q"}], "}"}], ",", "Simplify"}],
       "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9749530312381372`*^9, 3.974953305500029*^9}, {
  3.9749533731984663`*^9, 3.9749535843692837`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"1a517057-ea66-4840-895d-6041a28605b5"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "2", "\[CenterDot]", 
          SubsuperscriptBox[
           OverscriptBox["Z", "~"], 
           RowBox[{"n", ",", "n"}], 
           RowBox[{"(", "2", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"40", " ", 
             SuperscriptBox[
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], "3"]}], "3"], "-", 
           RowBox[{"40", " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "2"], " ", 
            FormBox["\<\"[N-1]\"\>",
             TraditionalForm]}]}], ")"}]}]}]},
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "4", "\[CenterDot]", 
          SubsuperscriptBox[
           OverscriptBox["Z", "~"], 
           RowBox[{"n", ",", "n"}], 
           RowBox[{"(", "4", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"1400", " ", 
             SuperscriptBox[
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], "5"]}]}], "-", 
           RowBox[{"900", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], "-", "12"}], ")"}], " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"380", "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "4"], " ", 
            FormBox["\<\"[N-1]\"\>",
             TraditionalForm]}]}], ")"}]}]}]},
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "6", "\[CenterDot]", 
          SubsuperscriptBox[
           OverscriptBox["Z", "~"], 
           RowBox[{"n", ",", "n"}], 
           RowBox[{"(", "6", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", 
        RowBox[{
         SuperscriptBox["u", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2516800", " ", 
             SuperscriptBox[
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], "7"]}], "9"], "+", 
           RowBox[{
            FractionBox["400", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "72812"}], "+", 
              RowBox[{"2490", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"405", " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "6"]}], "+", 
           RowBox[{
            FractionBox["16", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"246460", "+", 
              RowBox[{"4794", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"81", " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "6"], " ", 
            FormBox["\<\"[N-1]\"\>",
             TraditionalForm]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.974953091342534*^9, 3.974953116013907*^9}, {
  3.974953239094824*^9, 3.974953305899173*^9}, {3.9749533976375*^9, 
  3.974953502661644*^9}, {3.974953556394487*^9, 3.9749535848898487`*^9}, {
  3.9749604976308603`*^9, 3.97496051242564*^9}},
 CellLabel->
  "Out[84]//TableForm=",ExpressionUUID->"68b86a17-5b01-4bb5-a9d7-\
f550158f32a5"]
}, Open  ]],

Cell["Eqs . (42 - 43),  non-zero starting from 4 loops", "Text",
 CellChangeTimes->{{3.974951835127165*^9, 3.9749518413867397`*^9}, {
   3.974951962369232*^9, 3.9749519912009974`*^9}, 
   3.974958952247382*^9},ExpressionUUID->"6da82712-1fc4-4586-8cf9-\
a8c200fb310d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DisplayForm", "@", 
      RowBox[{"RowBox", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<2\>\"", ",", "\"\<\[CenterDot]\>\"", ",", 
         RowBox[{"ToString", "[", 
          RowBox[{"2", "l"}], "]"}], ",", " ", "\"\<\[CenterDot]\>\"", ",", 
         RowBox[{"SubsuperscriptBox", "[", 
          RowBox[{
          "\"\<\!\(\*OverscriptBox[\(Z\), \(~\)]\)\>\"", ",", 
           "\"\<n,n-2,1\>\"", ",", 
           RowBox[{"RowBox", "[", 
            RowBox[{"{", 
             RowBox[{"\"\<(\>\"", ",", 
              RowBox[{"ToString", "[", 
               RowBox[{"2", "l"}], "]"}], ",", "\"\<,1)\>\""}], "}"}], 
            "]"}]}], "]"}]}], "}"}], "]"}]}], "->", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExtractIsing", "[", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{"2", " ", "l"}], ")"}], " ", 
         RowBox[{"dZnn21Ep", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ll", ",", "NNminusOne", ",", "Q"}], "}"}], ",", "Simplify"}],
       "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.974951572334902*^9, 3.9749515728230133`*^9}, 
   3.974951608032881*^9, {3.974951652370132*^9, 3.974951689253441*^9}, {
   3.9749536035395193`*^9, 3.974953616520775*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"dfe0c1a9-3f9a-44f3-9c88-863dbf8f50e3"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "2", "\[CenterDot]", 
          SubsuperscriptBox[
           OverscriptBox["Z", "~"], 
           RowBox[{"n", ",", 
            RowBox[{"n", "-", "2"}], ",", "1"}], 
           RowBox[{"(", "2", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "4", "\[CenterDot]", 
          SubsuperscriptBox[
           OverscriptBox["Z", "~"], 
           RowBox[{"n", ",", 
            RowBox[{"n", "-", "2"}], ",", "1"}], 
           RowBox[{"(", "4", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"8", " ", 
             SuperscriptBox[
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], "5"]}], "3"], "-", 
           FractionBox[
            RowBox[{"80", " ", 
             SuperscriptBox[
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], "4"]}], "3"], "+", 
           FractionBox[
            RowBox[{"16", " ", 
             SuperscriptBox[
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], "4"], " ", 
             FormBox["\<\"[N-1]\"\>",
              TraditionalForm]}], "3"]}], ")"}]}]}]},
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "6", "\[CenterDot]", 
          SubsuperscriptBox[
           OverscriptBox["Z", "~"], 
           RowBox[{"n", ",", 
            RowBox[{"n", "-", "2"}], ",", "1"}], 
           RowBox[{"(", "6", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"320", " ", 
              SuperscriptBox[
               FormBox["\<\"\[GothicN]\"\>",
                TraditionalForm], "7"]}], "9"]}], "-", 
           FractionBox[
            RowBox[{"15680", " ", 
             SuperscriptBox[
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], "6"]}], "9"], "-", 
           FractionBox[
            RowBox[{"1472", " ", 
             SuperscriptBox[
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], "6"], " ", 
             FormBox["\<\"[N-1]\"\>",
              TraditionalForm]}], "9"]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9749515742101727`*^9, 3.974951608764751*^9, {3.974951702216647*^9, 
   3.974951719534445*^9}, 3.974951946996107*^9, {3.9749536099987164`*^9, 
   3.974953617337337*^9}, {3.974960497667536*^9, 3.9749605124589577`*^9}},
 CellLabel->
  "Out[85]//TableForm=",ExpressionUUID->"2e275f1d-bb57-4941-bda8-\
ae298e4285df"]
}, Open  ]],

Cell["Eq . (44) non-zero starting from 6 loops", "Text",
 CellChangeTimes->{{3.9749518460355873`*^9, 3.974951859234516*^9}, {
  3.974951987292623*^9, 
  3.974951994032831*^9}},ExpressionUUID->"968ffd14-b9aa-49ae-987a-\
321ec69bc4dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DisplayForm", "@", 
      RowBox[{"RowBox", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<2\>\"", ",", "\"\<\[CenterDot]\>\"", ",", 
         RowBox[{"ToString", "[", 
          RowBox[{"2", "l"}], "]"}], ",", " ", "\"\<\[CenterDot]\>\"", ",", 
         RowBox[{"SubsuperscriptBox", "[", 
          RowBox[{
          "\"\<\!\(\*OverscriptBox[\(Z\), \(~\)]\)\>\"", ",", 
           "\"\<n,n-2,2\>\"", ",", 
           RowBox[{"RowBox", "[", 
            RowBox[{"{", 
             RowBox[{"\"\<(\>\"", ",", 
              RowBox[{"ToString", "[", 
               RowBox[{"2", "l"}], "]"}], ",", "\"\<,1)\>\""}], "}"}], 
            "]"}]}], "]"}]}], "}"}], "]"}]}], "->", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExtractIsing", "[", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{"2", " ", "l"}], ")"}], " ", 
         RowBox[{"dZnn22Ep", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ll", ",", "NNminusOne", ",", "Q"}], "}"}], ",", "Simplify"}],
       "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.974951724916894*^9, 3.9749518088225613`*^9}, {
  3.974952936025939*^9, 3.974952938167218*^9}, {3.974953631861658*^9, 
  3.974953638040407*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"78d687ab-d843-4ea8-89b7-5639c2d83a07"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "2", "\[CenterDot]", 
          SubsuperscriptBox[
           OverscriptBox["Z", "~"], 
           RowBox[{"n", ",", 
            RowBox[{"n", "-", "2"}], ",", "2"}], 
           RowBox[{"(", "2", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "4", "\[CenterDot]", 
          SubsuperscriptBox[
           OverscriptBox["Z", "~"], 
           RowBox[{"n", ",", 
            RowBox[{"n", "-", "2"}], ",", "2"}], 
           RowBox[{"(", "4", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "6", "\[CenterDot]", 
          SubsuperscriptBox[
           OverscriptBox["Z", "~"], 
           RowBox[{"n", ",", 
            RowBox[{"n", "-", "2"}], ",", "2"}], 
           RowBox[{"(", "6", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"256", " ", 
             SuperscriptBox[
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], "7"]}], "3"], "-", 
           RowBox[{"2304", " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "6"]}], "+", 
           RowBox[{"256", " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "6"], " ", 
            FormBox["\<\"[N-1]\"\>",
             TraditionalForm]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.974951728286236*^9, 3.974951809490893*^9}, 
   3.974951947020507*^9, {3.9749529386019897`*^9, 3.9749529560691032`*^9}, 
   3.974953638442547*^9, {3.974960497696673*^9, 3.9749605124923353`*^9}},
 CellLabel->
  "Out[86]//TableForm=",ExpressionUUID->"b3fb1141-0c09-4a9a-8df6-\
d1eff80111fc"]
}, Open  ]],

Cell["Eq . (45) non-zero starting from 6 loops", "Text",
 CellChangeTimes->{{3.974951863503428*^9, 3.974951866450481*^9}, {
  3.9749519975830917`*^9, 
  3.974951999008897*^9}},ExpressionUUID->"a8736d99-7e68-449c-94b2-\
85428c3b48d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DisplayForm", "@", 
      RowBox[{"RowBox", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<2\>\"", ",", "\"\<\[CenterDot]\>\"", ",", 
         RowBox[{"ToString", "[", 
          RowBox[{"2", "l"}], "]"}], ",", " ", "\"\<\[CenterDot]\>\"", ",", 
         RowBox[{"SubsuperscriptBox", "[", 
          RowBox[{
          "\"\<\!\(\*OverscriptBox[\(Z\), \(~\)]\)\>\"", ",", 
           "\"\<n,n-2,3\>\"", ",", 
           RowBox[{"RowBox", "[", 
            RowBox[{"{", 
             RowBox[{"\"\<(\>\"", ",", 
              RowBox[{"ToString", "[", 
               RowBox[{"2", "l"}], "]"}], ",", "\"\<,1)\>\""}], "}"}], 
            "]"}]}], "]"}]}], "}"}], "]"}]}], "->", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExtractIsing", "[", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{"2", " ", "l"}], ")"}], " ", 
         RowBox[{"dZnn23Ep", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ll", ",", "NNminusOne", ",", "Q"}], "}"}], ",", "Simplify"}],
       "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9749518201237783`*^9, 3.974951820259758*^9}, {
  3.974952928832644*^9, 3.974952931255548*^9}, {3.974953649062357*^9, 
  3.974953652328364*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"61210e67-515f-416e-a540-dbc6407f02c9"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "2", "\[CenterDot]", 
          SubsuperscriptBox[
           OverscriptBox["Z", "~"], 
           RowBox[{"n", ",", 
            RowBox[{"n", "-", "2"}], ",", "3"}], 
           RowBox[{"(", "2", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "4", "\[CenterDot]", 
          SubsuperscriptBox[
           OverscriptBox["Z", "~"], 
           RowBox[{"n", ",", 
            RowBox[{"n", "-", "2"}], ",", "3"}], 
           RowBox[{"(", "4", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "6", "\[CenterDot]", 
          SubsuperscriptBox[
           OverscriptBox["Z", "~"], 
           RowBox[{"n", ",", 
            RowBox[{"n", "-", "2"}], ",", "3"}], 
           RowBox[{"(", "6", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"512", " ", 
             SuperscriptBox[
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], "7"]}]}], "+", 
           FractionBox[
            RowBox[{"27392", " ", 
             SuperscriptBox[
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], "6"]}], "3"], "-", 
           RowBox[{"1280", " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "6"], " ", 
            FormBox["\<\"[N-1]\"\>",
             TraditionalForm]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.974951820741845*^9, 3.9749519470489397`*^9, 3.974952931824615*^9, 
   3.974953653317193*^9, {3.974960497831091*^9, 3.9749605125374603`*^9}},
 CellLabel->
  "Out[87]//TableForm=",ExpressionUUID->"4eed684c-4b5a-4384-b598-\
8ae6c2b0e1ab"]
}, Open  ]],

Cell["\<\
Computing contributions to ``physical\[CloseCurlyQuote]\[CloseCurlyQuote] \
renormalization constant according to Eq. 33 (taking into account expansion \
in large n)\
\>", "Text",
 CellChangeTimes->{{3.974952043704503*^9, 3.9749520994317083`*^9}, {
  3.9749528339357567`*^9, 
  3.974952849135606*^9}},ExpressionUUID->"507c629a-2419-4055-bba7-\
0d7addba53ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dZnnPhysEp", " ", "=", " ", 
   RowBox[{"MapIndexed", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"Q", ",", "Infinity", ",", 
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"First", "[", "#2", "]"}]}]}], "}"}]}], "]"}], "]"}], 
      "&"}], ",", 
     RowBox[{"(", 
      RowBox[{"dZnnEp", " ", "+", " ", 
       RowBox[{
        RowBox[{"ll", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"dZnn21Ep", "-", 
          RowBox[{
           RowBox[{"1", "/", "Q"}], " ", "*", 
           RowBox[{"(", 
            RowBox[{"dZn22Ep", "+", "dZnn23Ep"}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.974952079752301*^9, 3.974952083144126*^9}, {
   3.974952113992074*^9, 3.974952176935574*^9}, {3.974952211632771*^9, 
   3.97495225065506*^9}, {3.9749523040155354`*^9, 3.974952316398376*^9}, 
   3.974952417215185*^9, {3.9749524808634167`*^9, 3.974952538708049*^9}, {
   3.974952599772381*^9, 3.9749526067313833`*^9}, 3.974952673779718*^9, {
   3.974952806561994*^9, 3.974952814857019*^9}, {3.974952863714204*^9, 
   3.974952892466753*^9}, 3.974953661351063*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"0e109e80-1f72-45d0-955b-c8b7cb834b23"],

Cell["Eqs. (46-48)", "Text",
 CellChangeTimes->{{3.9749537083570232`*^9, 3.9749537214533987`*^9}, {
  3.9749589298156767`*^9, 
  3.9749589422717743`*^9}},ExpressionUUID->"ffc210d3-f2f7-42d9-a07f-\
ee4d0e5aad92"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DisplayForm", "@", 
      RowBox[{"RowBox", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<2\>\"", ",", "\"\<\[CenterDot]\>\"", ",", 
         RowBox[{"ToString", "[", 
          RowBox[{"2", "l"}], "]"}], ",", " ", "\"\<\[CenterDot]\>\"", ",", 
         RowBox[{"SubsuperscriptBox", "[", 
          RowBox[{"\"\<Z\>\"", ",", "\"\<n,n\>\"", ",", 
           RowBox[{"RowBox", "[", 
            RowBox[{"{", 
             RowBox[{"\"\<(\>\"", ",", 
              RowBox[{"ToString", "[", 
               RowBox[{"2", "l"}], "]"}], ",", "\"\<,1)\>\""}], "}"}], 
            "]"}]}], "]"}]}], "}"}], "]"}]}], "->", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExtractIsing", "[", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{"2", " ", "l"}], ")"}], " ", 
         RowBox[{"dZnnPhysEp", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ll", ",", "NNminusOne", ",", "Q"}], "}"}], ",", "Simplify"}],
       "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.974952906432994*^9, 3.974952923903411*^9}, {
  3.974953664718042*^9, 3.974953679232224*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"c96f8473-c3d4-4a88-9b65-28cd68caeb96"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "2", "\[CenterDot]", 
          SubsuperscriptBox["Z", 
           RowBox[{"n", ",", "n"}], 
           RowBox[{"(", "2", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"40", " ", 
             SuperscriptBox[
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], "3"]}], "3"], "-", 
           RowBox[{"40", " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "2"], " ", 
            FormBox["\<\"[N-1]\"\>",
             TraditionalForm]}]}], ")"}]}]}]},
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "4", "\[CenterDot]", 
          SubsuperscriptBox["Z", 
           RowBox[{"n", ",", "n"}], 
           RowBox[{"(", "4", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4192", " ", 
              SuperscriptBox[
               FormBox["\<\"\[GothicN]\"\>",
                TraditionalForm], "5"]}], "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["32320", "3"], "-", 
              RowBox[{"900", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["4544", "3"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "4"], " ", 
            FormBox["\<\"[N-1]\"\>",
             TraditionalForm]}]}], ")"}]}]}]},
      {
       RowBox[{
        TagBox[
         RowBox[{"2", "\[CenterDot]", "6", "\[CenterDot]", 
          SubsuperscriptBox["Z", 
           RowBox[{"n", ",", "n"}], 
           RowBox[{"(", "6", 
            RowBox[{
             RowBox[{",", "1"}], ")"}]}]]}],
         DisplayForm], "\[Rule]", 
        RowBox[{
         SuperscriptBox["u", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2516480", " ", 
             SuperscriptBox[
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], "7"]}], "9"], "+", 
           RowBox[{
            FractionBox["16", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1820992"}], "+", 
              RowBox[{"62250", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"10125", " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "6"]}], "+", 
           RowBox[{
            FractionBox["16", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"246368", "+", 
              RowBox[{"4794", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"81", " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             FormBox["\<\"\[GothicN]\"\>",
              TraditionalForm], "6"], " ", 
            FormBox["\<\"[N-1]\"\>",
             TraditionalForm]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9749529080062227`*^9, 3.9749529245988693`*^9}, 
   3.974952958887459*^9, 3.9749536814189672`*^9, {3.9749604979594316`*^9, 
   3.974960512582522*^9}},
 CellLabel->
  "Out[89]//TableForm=",ExpressionUUID->"e0803f67-465d-4733-84c5-\
d1d012e9f228"]
}, Open  ]],

Cell[TextData[{
 "Loop contributions (2,4,6 loops) to the anomalous dimension ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", 
    RowBox[{"2", "n"}]], TraditionalForm]],ExpressionUUID->
  "c68badcc-ea29-4797-8574-ca3a9d11b396"],
 " at leading-n and subleading-n orders. Loop factors 1/(8 \[Pi]) restored."
}], "Text",
 CellChangeTimes->{{3.9749589769830933`*^9, 
  3.974959058054492*^9}},ExpressionUUID->"a703c889-9b1f-4dac-9990-\
8933cb62e4f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"anomnnLeadingSubleading", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExtractIsing", "[", 
       RowBox[{"2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "l"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", " ", "Pi"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "l"}], ")"}]}]}], "  ", 
        RowBox[{"dZnnPhysEp", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ll", ",", "NNminusOne", ",", "Q"}], "}"}], ",", "Simplify"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.974958607485622*^9, 3.974958633907961*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"c376fa08-c379-404c-9766-71680a9c9e1f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox[
          FormBox["\<\"\[GothicN]\"\>",
           TraditionalForm], "3"]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox[
          FormBox["\<\"\[GothicN]\"\>",
           TraditionalForm], "2"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          FormBox["\<\"\[GothicN]\"\>",
           TraditionalForm], "2"], " ", 
         FormBox["\<\"[N-1]\"\>",
          TraditionalForm]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"131", " ", 
          SuperscriptBox[
           FormBox["\<\"\[GothicN]\"\>",
            TraditionalForm], "5"]}], 
         RowBox[{"384", " ", 
          SuperscriptBox["\[Pi]", "4"]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8080", "-", 
           RowBox[{"675", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          FormBox["\<\"\[GothicN]\"\>",
           TraditionalForm], "4"]}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1136", "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          FormBox["\<\"\[GothicN]\"\>",
           TraditionalForm], "4"], " ", 
         FormBox["\<\"[N-1]\"\>",
          TraditionalForm]}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], ",", 
    RowBox[{
     SuperscriptBox["u", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4915", " ", 
         SuperscriptBox[
          FormBox["\<\"\[GothicN]\"\>",
           TraditionalForm], "7"]}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1820992"}], "+", 
           RowBox[{"62250", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"10125", " ", 
            SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          FormBox["\<\"\[GothicN]\"\>",
           TraditionalForm], "6"]}], 
        RowBox[{"147456", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"246368", "+", 
           RowBox[{"4794", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"81", " ", 
            SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          FormBox["\<\"\[GothicN]\"\>",
           TraditionalForm], "6"], " ", 
         FormBox["\<\"[N-1]\"\>",
          TraditionalForm]}], 
        RowBox[{"147456", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}], ")"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.974958634431631*^9, 3.974959059557713*^9, {3.9749604980120287`*^9, 
   3.9749605126182117`*^9}},
 CellLabel->"Out[90]=",ExpressionUUID->"64327adb-4b58-45d9-be75-05c2694a5ef1"]
}, Open  ]],

Cell["Eq. (49)", "Text",
 CellChangeTimes->{{3.974958825208763*^9, 3.974958826777143*^9}, {
  3.9749589589354057`*^9, 
  3.974958960175254*^9}},ExpressionUUID->"7f6e1087-82c4-492c-8307-\
795c76879478"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DisplayForm", "@", " ", 
      RowBox[{"SubscriptBox", "[", 
       RowBox[{"\"\<C\>\"", ",", 
        RowBox[{"RowBox", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ToString", "[", 
            RowBox[{"2", " ", "l"}], "]"}], ",", "\"\<,0\>\""}], "}"}], 
         "]"}]}], "]"}]}], "->", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"anomnnLeadingSubleading", "[", 
        RowBox[{"[", "l", "]"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{"u", "^", "l"}], " ", 
        RowBox[{"Q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "+", "1"}], ")"}]}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.974958645037094*^9, 3.9749588133302383`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"3f617512-5ef5-4f81-8d08-fd8aef47fc11"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        TagBox[
         SubscriptBox["C", 
          RowBox[{"2", 
           RowBox[{",", "0"}]}]],
         DisplayForm], "\[Rule]", 
        FractionBox["5", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}]},
      {
       RowBox[{
        TagBox[
         SubscriptBox["C", 
          RowBox[{"4", 
           RowBox[{",", "0"}]}]],
         DisplayForm], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["131", 
          RowBox[{"384", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}]}]},
      {
       RowBox[{
        TagBox[
         SubscriptBox["C", 
          RowBox[{"6", 
           RowBox[{",", "0"}]}]],
         DisplayForm], "\[Rule]", 
        FractionBox["4915", 
         RowBox[{"4608", " ", 
          SuperscriptBox["\[Pi]", "6"]}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.974958715653582*^9, 3.9749588139774313`*^9, 3.974959060925145*^9, {
   3.974960498045472*^9, 3.974960512648981*^9}},
 CellLabel->
  "Out[91]//TableForm=",ExpressionUUID->"e2a74848-9651-400b-8c23-\
009ea5ace030"]
}, Open  ]],

Cell["Eqs. (50-52)", "Text",
 CellChangeTimes->{{3.974958825208763*^9, 3.974958826777143*^9}, {
  3.974958922399888*^9, 3.974958926895873*^9}, {3.974958966047328*^9, 
  3.9749589685751457`*^9}},ExpressionUUID->"95538ccf-b5ce-4111-8774-\
115b324c84b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DisplayForm", "@", " ", 
      RowBox[{"SubscriptBox", "[", 
       RowBox[{"\"\<C\>\"", ",", 
        RowBox[{"RowBox", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ToString", "[", 
            RowBox[{"2", " ", "l"}], "]"}], ",", "\"\<,1\>\""}], "}"}], 
         "]"}]}], "]"}]}], "->", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"anomnnLeadingSubleading", "[", 
          RowBox[{"[", "l", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"u", "^", "l"}], " ", 
          RowBox[{"Q", "^", 
           RowBox[{"(", 
            RowBox[{"2", "l"}], ")"}]}]}]}], "]"}], ",", 
       RowBox[{"{", "NNminusOne", "}"}], ",", "Factor"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.974958838498118*^9, 3.974958903964684*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"9e12bc78-68d3-4b61-8a6c-2e13972dc43f"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        TagBox[
         SubscriptBox["C", 
          RowBox[{"2", 
           RowBox[{",", "1"}]}]],
         DisplayForm], "\[Rule]", 
        RowBox[{
         FractionBox[
          FormBox["\<\"[N-1]\"\>",
           TraditionalForm], 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox["5", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}]},
      {
       RowBox[{
        TagBox[
         SubscriptBox["C", 
          RowBox[{"4", 
           RowBox[{",", "1"}]}]],
         DisplayForm], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1136", "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
            FormBox["\<\"[N-1]\"\>",
             TraditionalForm]}], 
           RowBox[{"3072", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"135", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", "1616"}], ")"}]}], 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}]}]},
      {
       RowBox[{
        TagBox[
         SubscriptBox["C", 
          RowBox[{"6", 
           RowBox[{",", "1"}]}]],
         DisplayForm], "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"246368", "+", 
             RowBox[{"4794", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
           FormBox["\<\"[N-1]\"\>",
            TraditionalForm]}], 
          RowBox[{"147456", " ", 
           SuperscriptBox["\[Pi]", "6"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1820992"}], "+", 
           RowBox[{"62250", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"10125", " ", 
            SuperscriptBox["\[Pi]", "4"]}]}], 
          RowBox[{"147456", " ", 
           SuperscriptBox["\[Pi]", "6"]}]]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.974958844384021*^9, {3.974958882497254*^9, 3.974958904694193*^9}, 
   3.97495906253249*^9, {3.9749604980749702`*^9, 3.9749605126826973`*^9}},
 CellLabel->
  "Out[92]//TableForm=",ExpressionUUID->"39101ac3-cf2b-409d-be1b-\
843e312a4786"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["RG functions up to four loops:", "Section",
 CellChangeTimes->{{3.9738387677625303`*^9, 3.973838860919694*^9}, {
  3.973839007085972*^9, 
  3.973839012213334*^9}},ExpressionUUID->"bca8eb36-c2eb-45e5-be1b-\
5d36e88fcb84"],

Cell[TextData[{
 "The following rg functions can be found in the articles DOI: \
https://doi.org/10.1103/PhysRevE.60.2071 and DOI: \
https://doi.org/10.1088/0305-4470/35/12/301 using the relations:\nGamma1 = \
\[Eta] / 2;\nGamma2 = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", 
    SuperscriptBox["m", "2"]], TraditionalForm]],ExpressionUUID->
  "a97f62c3-e810-460c-8da1-47e0d20760a3"],
 ";\nGamma4 = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "u"], TraditionalForm]],ExpressionUUID->
  "7bee1a79-b767-4909-9a38-8ee07ed42c2f"],
 ";\nGamma6 = 2e + ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"\[PartialD]", 
     RowBox[{"\[Beta]", "(", "w", ")"}]}], 
    RowBox[{"\[PartialD]", "w"}]], TraditionalForm]],ExpressionUUID->
  "2040b22d-6527-49e9-bfe2-1a966f4d60ef"],
 ".\nTo obtain the following results, you should take into account the \
difference in charge normalization and in dimension (d = 3 - e)."
}], "Text",
 CellChangeTimes->{{3.973839311593532*^9, 3.973839323701796*^9}, {
   3.9738393544447937`*^9, 3.973839362016684*^9}, {3.973839412925509*^9, 
   3.9738394160013323`*^9}, {3.9738394479722557`*^9, 3.973839550197672*^9}, {
   3.973839658197782*^9, 3.973839758366375*^9}, 3.973839842063541*^9, {
   3.973839926286434*^9, 3.973839939440639*^9}, {3.9738401087155523`*^9, 
   3.9738401090818*^9}, {3.97384111057092*^9, 3.97384114071279*^9}, {
   3.97384173535815*^9, 3.973841864971648*^9}, {3.973843791367453*^9, 
   3.9738438539508667`*^9}, {3.973854203083706*^9, 3.97385420363408*^9}, 
   3.973854289461774*^9, {3.973854326704132*^9, 
   3.973854327183401*^9}},ExpressionUUID->"455f8537-5691-41a9-8a4f-\
0d3af53ba732"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Gamma1", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"6", " ", "NN"}], "+", 
       SuperscriptBox["NN", "2"]}], ")"}], " ", 
     SuperscriptBox["u", "2"]}], 
    RowBox[{"384", " ", 
     SuperscriptBox["\[Pi]", "4"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Gamma2", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"6", " ", "NN"}], "+", 
       SuperscriptBox["NN", "2"]}], ")"}], " ", 
     SuperscriptBox["u", "2"]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "4"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gamma4", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", "NN"}], ")"}], " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"566", "+", 
           RowBox[{"85", " ", "NN"}]}], ")"}], " ", "u"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "128"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"116", "+", 
              RowBox[{"18", " ", "NN"}], "+", 
              SuperscriptBox["NN", "2"]}], ")"}], " ", "u"}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["\[Pi]", "4"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gamma6", "=", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"3304", "+", 
           RowBox[{"858", " ", "NN"}], "+", 
           RowBox[{"53", " ", 
            SuperscriptBox["NN", "2"]}]}], ")"}], " ", "u"}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2816"}], "-", 
           RowBox[{"384", " ", "NN"}], "+", 
           RowBox[{"8160", " ", "u"}], "+", 
           RowBox[{"1860", " ", "NN", " ", "u"}], "+", 
           RowBox[{"102", " ", 
            SuperscriptBox["NN", "2"], " ", "u"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["NN", "3"], " ", "u"}]}], ")"}]}]}], ")"}]}]}]}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.97211379852017*^9, 3.972113824595356*^9}, {
   3.97211387486318*^9, 3.972113988079921*^9}, {3.9721140259007683`*^9, 
   3.972114134905897*^9}, {3.972114502819846*^9, 3.972114507748061*^9}, {
   3.9721147115495377`*^9, 3.972114712937914*^9}, {3.972114795016644*^9, 
   3.972114804779668*^9}, {3.972114838597404*^9, 3.9721148386961*^9}, {
   3.9721148805391006`*^9, 3.972114881687286*^9}, {3.972115002981908*^9, 
   3.972115022232082*^9}, {3.972115073106215*^9, 3.97211514820012*^9}, {
   3.972115180773178*^9, 3.972115187950336*^9}, 3.972115504078929*^9, 
   3.9721155844711847`*^9, 3.972115615145165*^9, {3.972115710201174*^9, 
   3.972115714842187*^9}, {3.972115864491811*^9, 3.9721158796571198`*^9}, {
   3.97211592138844*^9, 3.9721159290093937`*^9}, {3.972116624557784*^9, 
   3.972116656979447*^9}, {3.972116687117362*^9, 3.9721167854269533`*^9}, {
   3.972116858775104*^9, 3.972116859400464*^9}, {3.972314163320815*^9, 
   3.972314163977347*^9}, {3.97231535021812*^9, 3.972315387830544*^9}, {
   3.9723615944834414`*^9, 3.972361597692601*^9}, {3.972364260869728*^9, 
   3.972364282235826*^9}, {3.9723658132848577`*^9, 3.9723658283433228`*^9}, {
   3.9738296280394993`*^9, 3.973829778407961*^9}, 3.973834567100623*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"16d3a71d-199d-4f05-a3de-51b38882f321"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.974953799542892*^9, 3.9749538031007967`*^9}, 
   3.9749538529894047`*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"f8745c81-a648-470f-a817-20d4213dac33"],

Cell["Eq. (53)", "Text",
 CellChangeTimes->{{3.974953887963476*^9, 
  3.974953891683404*^9}},ExpressionUUID->"69b234e1-3322-4385-8887-\
d9c2ef8536d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"ExtractIsing", "[", "Gamma2", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"NNminusOne", ",", "u"}], "}"}], ",", "Simplify"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.974953844220347*^9, 3.9749539062840643`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"3c2a2eb5-a69d-4c90-8d6e-272ada75896a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FormBox["\<\"N\"\>",
        TraditionalForm], "+", "7"}], ")"}], " ", 
     FormBox["\<\"[N-1]\"\>",
      TraditionalForm], " ", 
     SuperscriptBox["u", "2"]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["u", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "4"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.974953885058343*^9, 3.9749539068671227`*^9}, {
  3.974960498120202*^9, 3.974960512730097*^9}},
 CellLabel->"Out[98]=",ExpressionUUID->"0ac929b4-2355-46fb-b553-f383f873cb1b"]
}, Open  ]],

Cell["Eq. (54)", "Text",
 CellChangeTimes->{{3.974953887963476*^9, 3.974953891683404*^9}, {
  3.974958341238221*^9, 
  3.974958341446199*^9}},ExpressionUUID->"585a0040-d641-4700-b813-\
558b43a8d7d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"ExtractIsing", "[", "Gamma4", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"NNminusOne", ",", "u"}], "}"}], ",", "Factor"}], "]"}]], "Input",\

 CellLabel->"In[99]:=",ExpressionUUID->"9717300f-134a-4a18-a664-d03fc7e88e8e"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FormBox["\<\"[N-1]\"\>",
     TraditionalForm], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["u", 
       SuperscriptBox["\[Pi]", "2"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            FormBox["\<\"N\"\>",
             TraditionalForm], "2"]}], "+", 
          RowBox[{"69", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           FormBox["\<\"N\"\>",
            TraditionalForm]}], "+", 
          RowBox[{"680", " ", 
           FormBox["\<\"N\"\>",
            TraditionalForm]}], "+", 
          RowBox[{"633", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", "7928"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}], 
       RowBox[{"384", " ", 
        SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{"1736", "+", 
       RowBox[{"135", " ", 
        SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["u", "2"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "u"}], 
    SuperscriptBox["\[Pi]", "2"]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.974958416195773*^9, {3.9749604982710752`*^9, 3.974960512758357*^9}},
 CellLabel->"Out[99]=",ExpressionUUID->"4ca8b70c-326b-4056-99ce-0ea78c386924"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"ExtractIsing", "[", "Gamma4", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"NNminusOne", ",", "u"}], "}"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Numerator", "[", 
         RowBox[{"Together", "[", "#", "]"}], "]"}], ",", "Pi", ",", 
        "Factor"}], "]"}], "/", 
      RowBox[{"Denominator", "[", 
       RowBox[{"Together", "[", "#", "]"}], "]"}]}], ")"}], "&"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9749539144758787`*^9, 3.974953960965979*^9}, {
  3.974954065236084*^9, 3.97495412731397*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"59fde27f-dac9-4599-b010-27774785604b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FormBox["\<\"[N-1]\"\>",
     TraditionalForm], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"85", " ", 
               FormBox["\<\"N\"\>",
                TraditionalForm]}], "+", "991"}], ")"}]}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox["\<\"N\"\>",
               TraditionalForm], "2"], "+", 
             RowBox[{"23", " ", 
              FormBox["\<\"N\"\>",
               TraditionalForm]}], "+", "211"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["u", "2"]}], 
       RowBox[{"384", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox["u", 
       SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8680"}], "-", 
       RowBox[{"675", " ", 
        SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["u", "2"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "u"}], 
    SuperscriptBox["\[Pi]", "2"]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.974954106367792*^9, 3.974954129087797*^9}, 
   3.9749583432232237`*^9, 3.974958416881343*^9, {3.9749604983829737`*^9, 
   3.974960512788866*^9}},
 CellLabel->
  "Out[100]=",ExpressionUUID->"faa06b35-ad30-4f43-b7d6-5f418dc35e23"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.974958412800755*^9, 3.974958414453889*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"4d6cbc61-a507-41ac-a082-3ffc2fd2b90b"],

Cell["Eq . (55)", "Text",
 CellChangeTimes->{{3.974958389697599*^9, 
  3.974958398077545*^9}},ExpressionUUID->"3376b3ba-69d6-40ad-9951-\
8bd085b631fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"ExtractIsing", "[", "Gamma6", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"NNminusOne", ",", "u"}], "}"}], ",", "Factor"}], "]"}]], "Input",\

 CellLabel->
  "In[102]:=",ExpressionUUID->"e7ba682d-6090-43aa-951d-eb53e9636a1d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FormBox["\<\"[N-1]\"\>",
     TraditionalForm], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "u"}], 
       SuperscriptBox["\[Pi]", "2"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            FormBox["\<\"N\"\>",
             TraditionalForm], "2"]}], "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           FormBox["\<\"N\"\>",
            TraditionalForm]}], "+", 
          RowBox[{"424", " ", 
           FormBox["\<\"N\"\>",
            TraditionalForm]}], "+", 
          RowBox[{"655", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", "7288"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"45", " ", 
     RowBox[{"(", 
      RowBox[{"2248", "+", 
       RowBox[{"225", " ", 
        SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["u", "2"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "+", 
   FractionBox[
    RowBox[{"25", " ", "u"}], 
    SuperscriptBox["\[Pi]", "2"]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9749584200467567`*^9, {3.974960498560622*^9, 3.974960512840755*^9}},
 CellLabel->
  "Out[102]=",ExpressionUUID->"e35023ac-218e-43d5-ad0e-f631fc93a46b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"ExtractIsing", "[", "Gamma6", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"NNminusOne", ",", "u"}], "}"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Numerator", "[", 
         RowBox[{"Together", "[", "#", "]"}], "]"}], ",", "Pi", ",", 
        "Factor"}], "]"}], "/", 
      RowBox[{"Denominator", "[", 
       RowBox[{"Together", "[", "#", "]"}], "]"}]}], ")"}], "&"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{3.974954155673593*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"9777d9cc-fb5b-41b0-bf43-8f641819557c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FormBox["\<\"[N-1]\"\>",
     TraditionalForm], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"53", " ", 
               FormBox["\<\"N\"\>",
                TraditionalForm]}], "+", "911"}], ")"}]}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox["\<\"N\"\>",
               TraditionalForm], "2"], "+", 
             RowBox[{"35", " ", 
              FormBox["\<\"N\"\>",
               TraditionalForm]}], "+", "655"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["u", "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "u"}], 
       SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "101160"}], "-", 
       RowBox[{"10125", " ", 
        SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["u", "2"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "+", 
   FractionBox[
    RowBox[{"25", " ", "u"}], 
    SuperscriptBox["\[Pi]", "2"]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9749541562016497`*^9, {3.974958399502734*^9, 3.974958420690364*^9}, {
   3.974960498592805*^9, 3.974960512869388*^9}},
 CellLabel->
  "Out[103]=",ExpressionUUID->"a7e19ec6-1b01-4fc2-930a-9a5ec21fd8f3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generalization up to four loops:", "Section",
 CellChangeTimes->{{3.97384956375989*^9, 
  3.973849582365375*^9}},ExpressionUUID->"b50e0ddc-af4f-45fe-b72a-\
526310677734"],

Cell[CellGroupData[{

Cell["2 loops:", "Subsection",
 CellChangeTimes->{{3.972114620834844*^9, 3.9721146281908216`*^9}, 
   3.973829804401558*^9, {3.97383995201612*^9, 3.9738399582364264`*^9}, {
   3.9738494740408688`*^9, 
   3.97384947445779*^9}},ExpressionUUID->"659acfd0-51dc-4fe5-bff5-\
655cadc73bef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Gamma1L2", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Gamma1", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gamma2L2", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Gamma2", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gamma4L2", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Gamma4", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gamma6L2", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Gamma6", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9721142185374727`*^9, 3.972114221162016*^9}, {
  3.972115249429779*^9, 3.972115253147203*^9}, {3.972315428187936*^9, 
  3.972315436042575*^9}, {3.973829812330298*^9, 3.973829837134926*^9}, {
  3.97383625765854*^9, 3.973836277302937*^9}, {3.973836646824387*^9, 
  3.973836647866049*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"c6e4be04-3854-40bf-ab76-3f75d187059a"],

Cell[CellGroupData[{

Cell["Here we solve for coefficients in Eq. 3 at two loops:", "Subsubsection",
 CellChangeTimes->{{3.9738440372498503`*^9, 3.973844066307856*^9}, {
  3.973851773221086*^9, 
  3.9738517951021643`*^9}},ExpressionUUID->"f80f9759-5666-4cac-9878-\
539e3b5efdcb"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"GammaQL2", " ", "=", " ", 
   RowBox[{"Q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C20", " ", 
       RowBox[{"Q", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"C21", " ", "Q"}], " ", "+", " ", "C22"}], ")"}], " ", "u"}]}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9721175155468807`*^9, 3.972117521173855*^9}, {
  3.9722707925491953`*^9, 3.972270793699901*^9}, {3.973829901245373*^9, 
  3.973829914289032*^9}, {3.9738299736239767`*^9, 3.97383000770498*^9}, {
  3.9738305389948063`*^9, 3.9738305399979343`*^9}, {3.973851171124349*^9, 
  3.9738511755689793`*^9}, {3.973851918260171*^9, 3.973851919192395*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"6bc72528-961c-4c55-9cf1-2921f016fd5c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2nSolution", "=", 
  RowBox[{"First", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "C20"}], "+", 
           RowBox[{"2", "C21"}], "+", "C22"}], ")"}]}], "==", "Gamma2L2"}], 
       ",", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", "C20"}], "+", 
           RowBox[{"4", "C21"}], "+", "C22"}], ")"}]}], "==", "Gamma4L2"}], 
       ",", 
       RowBox[{
        RowBox[{"6", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", "C20"}], "+", 
           RowBox[{"6", "C21"}], "+", "C22"}], ")"}]}], "==", "Gamma6L2"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"C20", ",", "C21", ",", "C22"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9721175269247017`*^9, 3.97211755095055*^9}, {
  3.973830073174012*^9, 3.973830117622587*^9}, {3.973844079109668*^9, 
  3.973844099509225*^9}, {3.973844151720622*^9, 3.97384415418004*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"b4c13087-d4c6-428b-880b-ef3ccb9376a6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"C20", "\[Rule]", 
     FractionBox["5", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
    RowBox[{"C21", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6", "-", 
        FormBox["\<\"N\"\>",
         TraditionalForm]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
    RowBox[{"C22", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", 
         FormBox["\<\"N\"\>",
          TraditionalForm]}], "-", "8"}], 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.972117552296651*^9, 3.972121002315414*^9, 3.972121463752791*^9, 
   3.9721216028271646`*^9, 3.9722703790745487`*^9, 3.972271137330365*^9, 
   3.972314085100739*^9, 3.9723143488711367`*^9, 3.972314603601118*^9, 
   3.972314822083427*^9, 3.972315504413102*^9, 3.972361830849955*^9, 
   3.9723658691049557`*^9, 3.9724830503808537`*^9, 3.9724835326117563`*^9, 
   3.972539043605671*^9, 3.972539124949422*^9, 3.973830122109951*^9, 
   3.97383074469897*^9, 3.973834381119554*^9, 3.973834573202806*^9, 
   3.973836302832231*^9, 3.97384010446222*^9, {3.973844076836804*^9, 
   3.9738441001021833`*^9}, 3.973844154501945*^9, 3.973844840886446*^9, 
   3.973849883153123*^9, 3.973851324447575*^9, 3.9738513576167316`*^9, 
   3.973853485427657*^9, 3.973854976822496*^9, 3.973855333435709*^9, 
   3.974949654648014*^9, 3.974958450945034*^9, {3.974960498686408*^9, 
   3.9749605129332533`*^9}},
 CellLabel->
  "Out[109]=",ExpressionUUID->"333d4ce3-1af5-49b2-be50-1822b9722103"]
}, Open  ]],

Cell[" Correspond to Eqs. (49), (50) and (56).", "Text",
 CellChangeTimes->{{3.973845424394979*^9, 3.973845457580791*^9}, {
   3.973850933572975*^9, 3.973850937726063*^9}, {3.973850974951231*^9, 
   3.973850983702652*^9}, 
   3.9738522224855328`*^9},ExpressionUUID->"898b9706-b88f-4841-95ff-\
cc13fa55189c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{"C2nSolution", " ", "/.", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "->", "y_"}], ")"}], ":>", " ", 
    RowBox[{"(", 
     RowBox[{"x", "->", 
      RowBox[{"ExtractIsing", "[", "y", "]"}]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.973844085708436*^9, {3.97384541246146*^9, 3.973845414520307*^9}, {
   3.973846381453528*^9, 3.973846386387549*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"25169bd9-a01c-45aa-980f-de5f2aa6b55a"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{"C20", "\[Rule]", 
        FractionBox["5", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}]},
      {
       RowBox[{"C21", "\[Rule]", 
        RowBox[{
         FractionBox[
          FormBox["\<\"[N-1]\"\>",
           TraditionalForm], 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox["5", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}]},
      {
       RowBox[{"C22", "\[Rule]", 
        RowBox[{
         FractionBox["5", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          FormBox["\<\"[N-1]\"\>",
           TraditionalForm], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.973845415500765*^9, 3.973846386983201*^9, {3.97384645948713*^9, 
   3.973846486479945*^9}, 3.973849883206338*^9, 3.973851324495965*^9, 
   3.973851357628553*^9, 3.973853485477605*^9, 3.973854976927595*^9, 
   3.973855333495961*^9, 3.974949654686995*^9, 3.9749584522493*^9, {
   3.974960498724703*^9, 3.974960512967394*^9}},
 CellLabel->
  "Out[110]//TableForm=",ExpressionUUID->"2e4f6b58-17be-4c18-a37d-\
5fce4a32a62f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Two-loop result for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", 
    RowBox[{"2", "n"}]], TraditionalForm]],ExpressionUUID->
  "b626f3e9-7fbd-4b77-aeab-1e0385c526cd"],
 " (away from FP):"
}], "Subsubsection",
 CellChangeTimes->{{3.973844159890882*^9, 3.9738441665721483`*^9}, {
  3.973844914985649*^9, 3.973844917945984*^9}, {3.973851816994866*^9, 
  3.973851826813629*^9}},ExpressionUUID->"ca204e8e-7a48-4979-9adc-\
3f75bf78f97f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GammaQL2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Q", " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C20", "*", 
         SuperscriptBox["Q", "2"]}], "+", 
        RowBox[{"C21", "*", "Q"}], "+", "C22"}], ")"}], "*", "u"}], " ", "/.",
      " ", "C2nSolution"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "Q"}], "}"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.97211756500681*^9, 3.972117570927699*^9}, {
   3.9722707264800653`*^9, 3.972270730445828*^9}, {3.973830127735427*^9, 
   3.973830154344077*^9}, {3.97383054300209*^9, 3.973830543969367*^9}, 
   3.9738363144163513`*^9, 3.9738366231256857`*^9, {3.97384408722862*^9, 
   3.973844102854762*^9}, 3.973844623345537*^9, {3.973844755779958*^9, 
   3.973844788699402*^9}, {3.9738448700514183`*^9, 3.973844882370873*^9}, {
   3.973851194635953*^9, 3.973851194796071*^9}, {3.973852064443482*^9, 
   3.973852065149417*^9}, {3.9738521007392282`*^9, 3.973852100956768*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"792dcb78-d8a5-4679-977d-4587a4a33ed7"],

Cell[BoxData[
 FormBox[
  RowBox[{"u", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        FormBox["\<\"\[GothicN]\"\>",
         TraditionalForm], "3"]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        FormBox["\<\"\[GothicN]\"\>",
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox["\<\"N\"\>",
          TraditionalForm], "-", "6"}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       FormBox["\<\"\[GothicN]\"\>",
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"3", " ", 
          FormBox["\<\"N\"\>",
           TraditionalForm]}]}], ")"}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], TraditionalForm]], "Output",\

 CellChangeTimes->{{3.9738448764739313`*^9, 3.973844882960682*^9}, 
   3.973845398136832*^9, 3.973845461846917*^9, 3.973849883319004*^9, 
   3.97385132453961*^9, 3.973851357655304*^9, 3.9738534855397043`*^9, 
   3.973854977004695*^9, 3.9738553335347137`*^9, 3.97494965471696*^9, 
   3.974958482842186*^9, {3.974960498750949*^9, 3.9749605130063543`*^9}},
 CellLabel->
  "Out[111]=",ExpressionUUID->"fd2d9a4d-bc0c-499b-bdc7-a8f16a8b6d63"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4 loops:", "Subsection",
 CellChangeTimes->{{3.9738303280389633`*^9, 3.973830328612575*^9}, {
  3.973839975280965*^9, 3.97383999084137*^9}, {3.9738494775717583`*^9, 
  3.973849477736113*^9}},ExpressionUUID->"c654fa2b-d835-4e43-8b61-\
6677024c197d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Here", " ", "we", " ", "use", " ", "the", " ", "leading", " ", "and", " ", 
   "subleading", " ", "results", " ", "which", " ", "we", " ", "obtained", 
   " ", "in", " ", "the", " ", 
   RowBox[{"study", ".", "\[IndentingNewLine]", "Leading"}]}], " ", "=", " ", 
  
  RowBox[{
   RowBox[{
    SubscriptBox["C", 
     RowBox[{"4", ",", "0"}]], " ", "and", " ", "subleading"}], " ", "=", 
   RowBox[{
    SubscriptBox["C", 
     RowBox[{"4", ",", "1"}]], "  ", "are", " ", "given", " ", "in", " ", 
    "our", " ", "article", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"see", " ", 
       RowBox[{"Eqs", ".", " ", 
        RowBox[{"(", "49", ")"}]}], "and", " ", 
       RowBox[{"(", "51", ")"}]}], ")"}], "."}]}]}]}]], "Text",
 CellChangeTimes->{{3.972118190703763*^9, 3.972118200652216*^9}, {
  3.973830280997767*^9, 3.973830330568399*^9}, {3.973830597134123*^9, 
  3.973830603654791*^9}, {3.973841213947618*^9, 3.973841269314712*^9}, {
  3.973841301331018*^9, 3.973841385099353*^9}, {3.973841421951375*^9, 
  3.973841482582727*^9}, {3.973842354617147*^9, 3.973842357881777*^9}, {
  3.973844709406605*^9, 3.973844709900536*^9}, {3.9738449226579847`*^9, 
  3.9738449241219797`*^9}},ExpressionUUID->"fe041e84-5630-48e3-924b-\
269e8d4a9bdd"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{"Leading", " ", "+", " ", 
   RowBox[{"subleading", ":", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["u", "2"], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "768"}], "+", 
           RowBox[{"54", "*", 
            RowBox[{"Pi", "^", "2"}]}], "+", 
           RowBox[{"NN", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"284", "/", "3"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"9", "*", 
                 RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "4"}]}], ")"}]}]}], 
          ")"}], "*", 
         RowBox[{"Q", "^", "4"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"256", "*", 
        RowBox[{"Pi", "^", "4"}]}], ")"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"131", "*", 
        SuperscriptBox["u", "2"], "*", 
        RowBox[{"Q", "^", "5"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"384", "*", 
        RowBox[{"Pi", "^", "4"}]}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.973841366507848*^9, 3.973841367082734*^9}, {
  3.973851210136366*^9, 3.9738512123157797`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"0dedf718-25a9-475e-86ce-620123b197a8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Gamma1L4", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Gamma1", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gamma2L4", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Gamma2", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gamma4L4", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Gamma4", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gamma6L4", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Gamma6", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C40", "=", 
   RowBox[{
    RowBox[{"-", " ", 
     RowBox[{"(", "131", ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"384", "*", 
      RowBox[{"Pi", "^", "4"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C41", "=", 
   RowBox[{
    RowBox[{"-", " ", 
     RowBox[{"(", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "768"}], "+", 
        RowBox[{"54", "*", 
         RowBox[{"Pi", "^", "2"}]}], "+", 
        RowBox[{"NN", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"284", "/", "3"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "4"}]}], ")"}]}]}], 
       ")"}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"256", "*", 
      RowBox[{"Pi", "^", "4"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.972117735321741*^9, 3.972117746969075*^9}, {
   3.972117991309906*^9, 3.9721180244337263`*^9}, {3.972118213082972*^9, 
   3.972118262120534*^9}, 3.97227110623831*^9, {3.972315456045287*^9, 
   3.972315464397287*^9}, {3.973830337188457*^9, 3.973830352543078*^9}, {
   3.973830632752696*^9, 3.973830636374117*^9}, {3.9738306687416763`*^9, 
   3.973830700376733*^9}, {3.97383077736235*^9, 3.973830785494149*^9}, {
   3.973836432959655*^9, 3.973836441940157*^9}, {3.97383664207557*^9, 
   3.973836643641839*^9}, {3.973845466748089*^9, 3.9738454676516542`*^9}, {
   3.973851577677478*^9, 3.973851591765889*^9}, 3.973851890779951*^9},
 CellLabel->
  "In[113]:=",ExpressionUUID->"b17a3080-1fde-4c2b-a3ec-8b3705942ee7"],

Cell[CellGroupData[{

Cell["Here we solve for coefficients in Eq. 3 at four loops:", "Subsubsection",
 CellChangeTimes->{{3.973851875864451*^9, 3.973851884196534*^9}, 
   3.9738520348870697`*^9, 
   3.973852119489335*^9},ExpressionUUID->"0e27f38b-8e77-4644-94ee-\
8e5dae4fe84b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"GammaQL4", " ", "=", " ", 
   RowBox[{"Q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C40", " ", 
       RowBox[{"Q", "^", "4"}]}], " ", "+", " ", 
      RowBox[{"C41", " ", 
       RowBox[{"Q", "^", "3"}]}], " ", "+", " ", 
      RowBox[{"C42", " ", 
       RowBox[{"Q", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"C43", " ", "Q"}], " ", "+", " ", "C44"}], ")"}], " ", 
    SuperscriptBox["u", "2"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.97211783307486*^9, 3.972117875072968*^9}, 
   3.972361722216663*^9, {3.973830823738779*^9, 3.973830858056593*^9}, {
   3.97385122281444*^9, 3.973851231763788*^9}, {3.973851908284432*^9, 
   3.973851914979416*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"243d1205-89bc-4f28-9677-4d09a31f7a3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4nSolution", "=", 
   RowBox[{"First", "@", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", "*", "C40"}], " ", "+", " ", 
            RowBox[{"8", "*", "C41"}], " ", "+", " ", 
            RowBox[{"4", "*", "C42"}], " ", "+", " ", 
            RowBox[{"2", "*", "C43"}], " ", "+", " ", "C44"}], ")"}]}], "==", 
         "Gamma2L4"}], ",", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"256", "*", "C40"}], "+", 
            RowBox[{"64", "*", "C41"}], "+", 
            RowBox[{"16", "*", "C42"}], " ", "+", " ", 
            RowBox[{"4", "*", "C43"}], " ", "+", " ", "C44"}], ")"}]}], "==", 
         "Gamma4L4"}], ",", 
        RowBox[{
         RowBox[{"6", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["6", "4"], "*", "C40"}], "+", 
            RowBox[{
             SuperscriptBox["6", "3"], "*", "C41"}], "+", 
            RowBox[{
             SuperscriptBox["6", "2"], "*", "C42"}], "+", 
            RowBox[{"6", "*", "C43"}], "+", "C44"}], ")"}]}], "==", 
         "Gamma6L4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"C42", ",", "C43", ",", "C44"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9721178930270033`*^9, 3.972117940971612*^9}, {
   3.9721182888813343`*^9, 3.9721183084129972`*^9}, {3.972119794719088*^9, 
   3.972119903664258*^9}, {3.973830863852223*^9, 3.9738309462972593`*^9}, {
   3.9738449436901083`*^9, 3.973844953898498*^9}, {3.973845016571074*^9, 
   3.9738450167536793`*^9}, 3.973852167642865*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"c94ceb98-fade-451e-8a16-e50bbd61a62b"],

Cell[" Correspond to Eqs. (57) -- (59).", "Text",
 CellChangeTimes->{{3.9738450563678217`*^9, 3.973845067271667*^9}, {
  3.973851602761451*^9, 3.973851614871954*^9}, {3.9738522369994698`*^9, 
  3.973852265131288*^9}},ExpressionUUID->"b965a79c-ccee-4250-85a2-\
f1fe1b828400"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{"C4nSolution", " ", "/.", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "->", "y_"}], ")"}], ":>", " ", 
    RowBox[{"(", 
     RowBox[{"x", "->", 
      RowBox[{"ExtractIsing", "[", "y", "]"}]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9738450180591497`*^9, 3.973845036915292*^9}, {
  3.973845078032262*^9, 3.97384518898633*^9}, {3.973846391901637*^9, 
  3.9738463934919147`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"51cc11cf-c82a-4f6a-97d3-92208867bc8f"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{"C42", "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"140", " ", 
               FormBox["\<\"N\"\>",
                TraditionalForm]}]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox["\<\"N\"\>",
                 TraditionalForm], "+", "19"}], ")"}]}], "+", "3388"}], ")"}],
            " ", 
           FormBox["\<\"[N-1]\"\>",
            TraditionalForm]}], 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"405", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", "2948"}], ")"}]}], 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}]}]},
      {
       RowBox[{"C43", "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"936", " ", 
              FormBox["\<\"N\"\>",
               TraditionalForm]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox["\<\"N\"\>",
                    TraditionalForm], "-", "13"}], ")"}], " ", 
                 FormBox["\<\"N\"\>",
                  TraditionalForm]}], "-", "725"}], ")"}]}], "-", "17224"}], 
            ")"}], " ", 
           FormBox["\<\"[N-1]\"\>",
            TraditionalForm]}], 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], "-", 
         FractionBox[
          RowBox[{"25", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"297", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", "1976"}], ")"}]}], 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}]}]},
      {
       RowBox[{"C44", "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"104", " ", 
               FormBox["\<\"N\"\>",
                TraditionalForm]}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FormBox["\<\"N\"\>",
                    TraditionalForm], "-", "1"}], ")"}], " ", 
                 FormBox["\<\"N\"\>",
                  TraditionalForm]}], "-", "461"}], ")"}]}], "+", "2888"}], 
            ")"}], " ", 
           FormBox["\<\"[N-1]\"\>",
            TraditionalForm]}], 
          RowBox[{"512", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"675", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", "4472"}], 
          RowBox[{"512", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.97384502159859*^9, 3.9738450403201227`*^9}, 
   3.973845074595668*^9, {3.9738451228684893`*^9, 3.9738451559616423`*^9}, 
   3.973845189824656*^9, 3.973845473623952*^9, 3.973846394343197*^9, {
   3.9738464767830153`*^9, 3.9738464919275713`*^9}, 3.973849883677906*^9, 
   3.973851324975913*^9, 3.973851358160798*^9, 3.97385348586544*^9, 
   3.973854977277265*^9, 3.973855333835209*^9, 3.974949654954792*^9, 
   3.9749591063999653`*^9, 3.974959171141883*^9, {3.974960498952937*^9, 
   3.9749605131136217`*^9}},
 CellLabel->
  "Out[121]//TableForm=",ExpressionUUID->"6a17d7be-7135-439e-b63a-\
c5d6e479fc9d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Four", "-", 
   RowBox[{"loop", " ", "result", " ", "for", " ", 
    FormBox[
     SubscriptBox["\[Gamma]", 
      RowBox[{"2", "n"}]],
     TraditionalForm], " ", 
    RowBox[{"(", 
     RowBox[{"away", " ", "from", " ", "FP"}], ")"}]}]}], 
  ":"}]], "Subsubsection",
 CellChangeTimes->{{3.973852280393277*^9, 
  3.9738522914082203`*^9}},ExpressionUUID->"bf99ba50-b517-4d48-ac2a-\
fbffc52a5287"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GammaQL4", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Q", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C40", " ", 
         RowBox[{"Q", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"C41", " ", 
         RowBox[{"Q", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"C42", " ", 
         RowBox[{"Q", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"C43", " ", "Q"}], " ", "+", " ", "C44"}], ")"}], "*", 
      SuperscriptBox["u", "2"]}], " ", "/.", " ", "C4nSolution"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "Q"}], "}"}], ",", "Factor"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.972118329951261*^9, 3.972118352056899*^9}, {
   3.9721213803349113`*^9, 3.972121413464368*^9}, {3.972121509276149*^9, 
   3.972121550694233*^9}, {3.972121682309198*^9, 3.972121692035548*^9}, 
   3.9723617272035007`*^9, {3.973830958705202*^9, 3.9738309870948772`*^9}, {
   3.97383112016579*^9, 3.973831120778206*^9}, 3.973836576603202*^9, {
   3.9738449622022448`*^9, 3.9738450004684153`*^9}, {3.973851243021963*^9, 
   3.97385124328836*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"e37dba2a-d72c-49de-aaca-ec8faaecc5fd"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["u", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"131", " ", 
        SuperscriptBox[
         FormBox["\<\"\[GothicN]\"\>",
          TraditionalForm], "5"]}], 
       RowBox[{"384", " ", 
        SuperscriptBox["\[Pi]", "4"]}]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        FormBox["\<\"\[GothicN]\"\>",
         TraditionalForm], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          FormBox["\<\"N\"\>",
           TraditionalForm]}], "+", 
         RowBox[{"1136", " ", 
          FormBox["\<\"N\"\>",
           TraditionalForm]}], "+", 
         RowBox[{"648", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "9216"}], ")"}]}], 
      RowBox[{"3072", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        FormBox["\<\"\[GothicN]\"\>",
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           FormBox["\<\"N\"\>",
            TraditionalForm], "2"]}], "+", 
         RowBox[{"140", " ", 
          SuperscriptBox[
           FormBox["\<\"N\"\>",
            TraditionalForm], "2"]}], "+", 
         RowBox[{"162", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          FormBox["\<\"N\"\>",
           TraditionalForm]}], "-", 
         RowBox[{"3528", " ", 
          FormBox["\<\"N\"\>",
           TraditionalForm]}], "-", 
         RowBox[{"2196", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", "18128"}], ")"}]}], 
      RowBox[{"1536", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        FormBox["\<\"\[GothicN]\"\>",
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           FormBox["\<\"N\"\>",
            TraditionalForm], "3"]}], "-", 
         RowBox[{"42", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           FormBox["\<\"N\"\>",
            TraditionalForm], "2"]}], "-", 
         RowBox[{"936", " ", 
          SuperscriptBox[
           FormBox["\<\"N\"\>",
            TraditionalForm], "2"]}], "-", 
         RowBox[{"2136", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          FormBox["\<\"N\"\>",
           TraditionalForm]}], "+", 
         RowBox[{"18160", " ", 
          FormBox["\<\"N\"\>",
           TraditionalForm]}], "+", 
         RowBox[{"9600", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "66624"}], ")"}]}], 
      RowBox[{"3072", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       FormBox["\<\"\[GothicN]\"\>",
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           FormBox["\<\"N\"\>",
            TraditionalForm], "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           FormBox["\<\"N\"\>",
            TraditionalForm], "2"]}], "-", 
         RowBox[{"104", " ", 
          SuperscriptBox[
           FormBox["\<\"N\"\>",
            TraditionalForm], "2"]}], "-", 
         RowBox[{"460", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          FormBox["\<\"N\"\>",
           TraditionalForm]}], "+", 
         RowBox[{"2992", " ", 
          FormBox["\<\"N\"\>",
           TraditionalForm]}], "+", 
         RowBox[{"1136", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "7360"}], ")"}]}], 
      RowBox[{"512", " ", 
       SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], TraditionalForm]], "Output",\

 CellChangeTimes->{{3.973844979084385*^9, 3.973845000968493*^9}, 
   3.97384528435952*^9, 3.9738454787945833`*^9, 3.9738498837493153`*^9, 
   3.973851325034761*^9, 3.973851358226076*^9, 3.9738534860540133`*^9, 
   3.973854977317379*^9, 3.973855333866198*^9, 3.974949655077375*^9, {
   3.9749591933938417`*^9, 3.974959215184135*^9}, {3.974960498998942*^9, 
   3.974960513150857*^9}},
 CellLabel->
  "Out[122]=",ExpressionUUID->"2c6af8d5-c73c-476f-8496-7afb9ee5a707"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two-loop + four-loop result:", "Subsection",
 CellChangeTimes->{{3.973845274269203*^9, 3.973845280973078*^9}, {
  3.973852326790153*^9, 
  3.9738523343120193`*^9}},ExpressionUUID->"e7fe86e6-2e53-48e3-a588-\
3e3a0c944e36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GammaQL24", "=", 
   RowBox[{"GammaQL2", "+", "GammaQL4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9738338439066143`*^9, 3.973833860647134*^9}, {
  3.973851351047739*^9, 3.973851354704967*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"0fc898df-4cbd-4bfc-887a-b3ad74d12721"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["In a fixed point:", "Section",
 CellChangeTimes->{{3.973833869841854*^9, 3.973833876486981*^9}, {
  3.9738365625725307`*^9, 3.973836562922791*^9}, {3.973840044519863*^9, 
  3.973840054568514*^9}},ExpressionUUID->"aef9ff2f-d9f2-4c25-a6b1-\
764654241c6e"],

Cell["\<\
The fixed point up to four loops in our normalization and d= 3 - 2e (Eq. (60) \
in our article). The result can be obtained from the articles DOI: \
https://doi.org/10.1103/PhysRevE.60.2071 and DOI: \
https://doi.org/10.1088/0305-4470/35/12/301 (take into account normalization \
difference and that they work in d = 3 - e).\
\>", "Text",
 CellChangeTimes->{{3.973842646873049*^9, 3.973842753618354*^9}, {
  3.97384278586895*^9, 3.973842821133325*^9}, {3.9738452922532988`*^9, 
  3.9738452931010027`*^9}, {3.973854114466312*^9, 
  3.9738541441287603`*^9}},ExpressionUUID->"1a5e884d-fbd5-4527-aea0-\
98ddf1ebc3c6"],

Cell[CellGroupData[{

Cell["O(N) result:", "Subsection",
 CellChangeTimes->{{3.9738472708818817`*^9, 3.973847272673841*^9}, 
   3.973852382340727*^9},ExpressionUUID->"735bb150-6a05-4c65-a8b0-\
1faf2cdc655f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fpL24", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}], 
      RowBox[{"22", "+", 
       RowBox[{"3", " ", "NN"}]}]], "e"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["NN", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["NN", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"424", "+", 
            RowBox[{"34", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"NN", " ", 
          RowBox[{"(", 
           RowBox[{"6864", "+", 
            RowBox[{"620", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{"826", "+", 
            RowBox[{"85", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"3", " ", "NN"}]}], ")"}], "3"]], 
     SuperscriptBox["e", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972118976949193*^9, 3.972119030216569*^9}, {
   3.972119091058669*^9, 3.97211911584435*^9}, 3.972120095379306*^9, {
   3.972270837538362*^9, 3.972270838815351*^9}, {3.9723147881605377`*^9, 
   3.972314792861586*^9}, {3.973831112587*^9, 3.973831113962317*^9}, {
   3.9738339036551723`*^9, 3.973833998218755*^9}, {3.973845542076048*^9, 
   3.9738455435153427`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"0dd0240b-cbfe-4589-a92e-8098a26dd713"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gammaQL24", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"GammaQL24", "/.", 
        RowBox[{"u", "->", "fpL24"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"e", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", "Q"}], "}"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.973833999420528*^9, 3.9738340274604053`*^9}, 
   3.97383446936381*^9, {3.973847474888734*^9, 3.973847480001405*^9}, {
   3.9738512619995003`*^9, 3.97385126571854*^9}, {3.973852505352324*^9, 
   3.973852506727861*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"8fdf16a5-bbf5-4a3f-b89c-ae5e4095103a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["e", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"131", " ", 
         SuperscriptBox[
          FormBox["\<\"\[GothicN]\"\>",
           TraditionalForm], "5"]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             FormBox["\<\"N\"\>",
              TraditionalForm]}], "+", "22"}], ")"}], "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         FormBox["\<\"\[GothicN]\"\>",
          TraditionalForm], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           FormBox["\<\"N\"\>",
            TraditionalForm]}], "+", 
          RowBox[{"1136", " ", 
           FormBox["\<\"N\"\>",
            TraditionalForm]}], "+", 
          RowBox[{"648", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "9216"}], ")"}]}], 
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            FormBox["\<\"N\"\>",
             TraditionalForm]}], "+", "22"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         FormBox["\<\"\[GothicN]\"\>",
          TraditionalForm], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"210", "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              FormBox["\<\"N\"\>",
               TraditionalForm], "3"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4812", "-", 
             RowBox[{"257", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox["\<\"N\"\>",
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"28776", "+", 
             RowBox[{"3062", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           FormBox["\<\"N\"\>",
            TraditionalForm]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7739", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", "33332"}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            FormBox["\<\"N\"\>",
             TraditionalForm]}], "+", "22"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         FormBox["\<\"\[GothicN]\"\>",
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox[
             FormBox["\<\"N\"\>",
              TraditionalForm], "4"]}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"446", "+", 
             RowBox[{"19", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox["\<\"N\"\>",
             TraditionalForm], "3"]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"819", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", "664"}], ")"}], " ", 
           SuperscriptBox[
            FormBox["\<\"N\"\>",
             TraditionalForm], "2"]}], "+", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"381", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", "9005"}], ")"}], " ", 
           FormBox["\<\"N\"\>",
            TraditionalForm]}], "+", 
          RowBox[{"384", " ", 
           RowBox[{"(", 
            RowBox[{"1339", "-", 
             RowBox[{"805", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            FormBox["\<\"N\"\>",
             TraditionalForm]}], "+", "22"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{
        FormBox["\<\"\[GothicN]\"\>",
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            FormBox["\<\"N\"\>",
             TraditionalForm], "4"]}], "-", 
          RowBox[{"20", " ", 
           RowBox[{"(", 
            RowBox[{"174", "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox["\<\"N\"\>",
             TraditionalForm], "3"]}], "-", 
          RowBox[{"56", " ", 
           RowBox[{"(", 
            RowBox[{"256", "+", 
             RowBox[{"133", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox["\<\"N\"\>",
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"82464", "-", 
             RowBox[{"26536", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           FormBox["\<\"N\"\>",
            TraditionalForm]}], "+", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3703", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", "1964"}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            FormBox["\<\"N\"\>",
             TraditionalForm]}], "+", "22"}], ")"}], "3"]}]]}], ")"}]}], "+", 
   
   RowBox[{"e", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox[
         FormBox["\<\"\[GothicN]\"\>",
          TraditionalForm], "3"]}], 
       RowBox[{
        RowBox[{"9", " ", 
         FormBox["\<\"N\"\>",
          TraditionalForm]}], "+", "66"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         FormBox["\<\"\[GothicN]\"\>",
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox["\<\"N\"\>",
           TraditionalForm], "-", "6"}], ")"}]}], 
       RowBox[{
        RowBox[{"3", " ", 
         FormBox["\<\"N\"\>",
          TraditionalForm]}], "+", "22"}]], "+", 
      FractionBox[
       RowBox[{
        FormBox["\<\"\[GothicN]\"\>",
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{"16", "-", 
          RowBox[{"6", " ", 
           FormBox["\<\"N\"\>",
            TraditionalForm]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"9", " ", 
         FormBox["\<\"N\"\>",
          TraditionalForm]}], "+", "66"}]]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.973847480783989*^9, 3.973849884194738*^9, 3.973851325232936*^9, 
   3.973851358455461*^9, 3.97385250837646*^9, 3.973853486249658*^9, 
   3.9738549774430437`*^9, 3.973855333992147*^9, 3.974949655253255*^9, 
   3.974959240595682*^9, {3.974960499123234*^9, 3.974960513233328*^9}},
 CellLabel->
  "Out[125]=",ExpressionUUID->"23ae4ed4-f70b-4ad3-b977-9c1f0babb5a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Extracting coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "ij"], TraditionalForm]],ExpressionUUID->
  "9dffceb4-75f9-42eb-aa54-33c7f2decb05"],
 " in Eq. 5 up to four loops (note that we use (2e) in Eq. 5)"
}], "Subsubsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.973847344872966*^9, 3.973847402568516*^9}, {
   3.973847590726551*^9, 3.9738475929823503`*^9}, 3.973852409533698*^9, {
   3.973853252627303*^9, 3.973853260572497*^9}, {3.97385362844923*^9, 
   3.973853628536935*^9}},ExpressionUUID->"e94794cb-fd32-4ba9-83dd-\
52bf2bc5fbb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DDtable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DD", "[", 
       RowBox[{
        RowBox[{"2", "j"}], ",", 
        RowBox[{
         RowBox[{"2", "j"}], "-", "i", "+", "1"}]}], "]"}], "->", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "NN"}], "+", "22"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "j"}], "-", "1"}], ")"}]}], 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"gammaQL24", "/.", 
             RowBox[{"e", "->", 
              FractionBox["e", "2"]}]}], ",", "e", ",", "j"}], "]"}], ",", 
          "Q", ",", "i"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{
        RowBox[{"2", "*", "j"}], "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9738456779384747`*^9, 3.973845896503096*^9}, {
   3.97384593355273*^9, 3.97384601991934*^9}, {3.973846060208035*^9, 
   3.9738461215532827`*^9}, {3.973846151776806*^9, 3.9738461871900167`*^9}, {
   3.9738462378547564`*^9, 3.973846237989621*^9}, {3.973846285534748*^9, 
   3.973846294240677*^9}, {3.9738465863*^9, 3.973846587315917*^9}, 
   3.9738473755158243`*^9, {3.973851279341723*^9, 3.973851279482314*^9}, {
   3.97385257901059*^9, 3.973852581433566*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"074cc52d-1c29-42e8-9e96-c67915c1e890"],

Cell["Eq . (61)", "Text",
 CellChangeTimes->{{3.974959260111362*^9, 
  3.974959264131822*^9}},ExpressionUUID->"2af5397d-b7aa-49e7-955e-\
3ce179c91389"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Reverse", "@", " ", 
    RowBox[{"First", "[", "DDtable", "]"}]}], "/.", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DD", "[", 
       RowBox[{"x_", ",", "i_"}], "]"}], "->", "z_"}], ")"}], ":>", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DD", "[", 
       RowBox[{"x", ",", "i"}], "]"}], "->", 
      RowBox[{"ExtractIsing", "[", "z", "]"}]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.973846188670912*^9, 3.973846203076857*^9}, {
  3.973846243764638*^9, 3.973846244884252*^9}, {3.9738467043232613`*^9, 
  3.973846709232729*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"4a8e4368-5020-478a-b3f0-feeb949e7af6"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        FormBox[
         SubscriptBox["D", 
          RowBox[{"2", ",", "0"}]],
         TraditionalForm], "\[Rule]", 
        FractionBox["5", "6"]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["D", 
          RowBox[{"2", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         FractionBox[
          FormBox["\<\"[N-1]\"\>",
           TraditionalForm], "2"], "-", 
         FractionBox["5", "2"]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["D", 
          RowBox[{"2", ",", "2"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         FractionBox["5", "3"], "-", 
         FormBox["\<\"[N-1]\"\>",
          TraditionalForm]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9738461919694242`*^9, 3.973846203435648*^9}, {
   3.973846239675754*^9, 3.973846245140685*^9}, {3.973846297804635*^9, 
   3.9738463234904547`*^9}, 3.973846502448737*^9, 3.973846589734912*^9, 
   3.973846711289114*^9, 3.9738473774584103`*^9, 3.973849885053697*^9, 
   3.973851325532802*^9, 3.9738513592149467`*^9, 3.973853486685256*^9, 
   3.9738549778768167`*^9, 3.9738553343849916`*^9, 3.97494965564616*^9, 
   3.974959248248167*^9, {3.974960499481717*^9, 3.974960513269258*^9}},
 CellLabel->
  "Out[127]//TableForm=",ExpressionUUID->"d6e18e1e-4156-4684-ba50-\
6aa521bb9e62"]
}, Open  ]],

Cell["Eqs. (62) -- (66).", "Text",
 CellChangeTimes->{{3.9738525946046133`*^9, 3.973852608023323*^9}, 
   3.973855142319304*^9, {3.974959259436475*^9, 
   3.9749592728038054`*^9}},ExpressionUUID->"2dc8cc1a-2c74-4ef2-bfd7-\
5629799fc1b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Reverse", "@", " ", 
    RowBox[{"Last", "[", "DDtable", "]"}]}], " ", "/.", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DD", "[", 
       RowBox[{"x_", ",", "i_"}], "]"}], "->", "z_"}], ")"}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"DD", "[", 
        RowBox[{"x", ",", "i"}], "]"}], "->", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"ExtractIsing", "[", "z", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"NNminusOne", ",", "Pi"}], "}"}], ",", "Factor"}], "]"}]}], 
      ")"}], " ", "/;", " ", 
     RowBox[{"i", ">", "1"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.97384650926632*^9, 3.9738465098822737`*^9}, {
  3.9738466144334707`*^9, 3.97384665048883*^9}, {3.9738556866633177`*^9, 
  3.973855693925681*^9}, {3.974959297654044*^9, 3.974959342335432*^9}, {
  3.974959471821718*^9, 3.974959477986774*^9}, {3.97495950996325*^9, 
  3.974959511386167*^9}, {3.974959585513494*^9, 3.9749597259035997`*^9}, {
  3.974959761256749*^9, 3.974959767295301*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"451894a8-bb81-48c7-8557-5318226000ca"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        FormBox[
         SubscriptBox["D", 
          RowBox[{"4", ",", "0"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["131", "24"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            FormBox["\<\"N\"\>",
             TraditionalForm]}], "+", "22"}], ")"}]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["D", 
          RowBox[{"4", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "192"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            FormBox["\<\"N\"\>",
             TraditionalForm]}], "+", "22"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox["\<\"N\"\>",
               TraditionalForm], "+", "24"}], ")"}]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"71", " ", 
               FormBox["\<\"N\"\>",
                TraditionalForm]}], "-", "576"}], ")"}]}]}], ")"}]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["D", 
          RowBox[{"4", ",", "2"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"35", " ", 
                 SuperscriptBox[
                  FormBox["\<\"N\"\>",
                   TraditionalForm], "2"]}]}], "+", 
               RowBox[{"767", " ", 
                FormBox["\<\"N\"\>",
                 TraditionalForm]}], "+", "5563"}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "48"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"11", " ", 
                 SuperscriptBox[
                  FormBox["\<\"N\"\>",
                   TraditionalForm], "2"]}]}], "-", 
               RowBox[{"268", " ", 
                FormBox["\<\"N\"\>",
                 TraditionalForm]}], "+", "2794"}], ")"}]}]}], ")"}], " ", 
          FormBox["\<\"[N-1]\"\>",
           TraditionalForm]}], "+", 
         FractionBox[
          RowBox[{"5625", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "8"], "-", 
         FractionBox["49975", "24"]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["D", 
          RowBox[{"4", ",", "3"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"669", " ", 
                SuperscriptBox[
                 FormBox["\<\"N\"\>",
                  TraditionalForm], "2"]}], "-", 
               RowBox[{"327", " ", 
                FormBox["\<\"N\"\>",
                 TraditionalForm]}], "-", "36347"}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "64"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 FormBox["\<\"N\"\>",
                  TraditionalForm], "3"]}], "+", 
               RowBox[{"75", " ", 
                SuperscriptBox[
                 FormBox["\<\"N\"\>",
                  TraditionalForm], "2"]}], "+", 
               RowBox[{"3351", " ", 
                FormBox["\<\"N\"\>",
                 TraditionalForm]}], "+", "7415"}], ")"}]}]}], ")"}], " ", 
          FormBox["\<\"[N-1]\"\>",
           TraditionalForm]}], "-", 
         FractionBox[
          RowBox[{"95625", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "64"], "+", 
         FractionBox["27925", "24"]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["D", 
          RowBox[{"4", ",", "4"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "12"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"435", " ", 
                 SuperscriptBox[
                  FormBox["\<\"N\"\>",
                   TraditionalForm], "2"]}]}], "-", 
               RowBox[{"2227", " ", 
                FormBox["\<\"N\"\>",
                 TraditionalForm]}], "+", "8081"}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "96"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 FormBox["\<\"N\"\>",
                  TraditionalForm], "3"]}], "-", 
               RowBox[{"137", " ", 
                SuperscriptBox[
                 FormBox["\<\"N\"\>",
                  TraditionalForm], "2"]}], "-", 
               RowBox[{"7585", " ", 
                FormBox["\<\"N\"\>",
                 TraditionalForm]}], "-", "34121"}], ")"}]}]}], ")"}], " ", 
          FormBox["\<\"[N-1]\"\>",
           TraditionalForm]}], "+", 
         FractionBox[
          RowBox[{"28125", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "32"], "+", 
         FractionBox["75", "4"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.974959689902658*^9, 3.97495972680459*^9, 3.974959769409954*^9, {
   3.974960499679446*^9, 3.9749605133033943`*^9}},
 CellLabel->
  "Out[128]//TableForm=",ExpressionUUID->"5c91d38a-cebe-4e33-84f0-\
2f1727a33761"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ising model (N=1):", "Subsection",
 CellChangeTimes->{{3.973847301977702*^9, 3.973847304377741*^9}, {
  3.97385335675241*^9, 
  3.973853357566791*^9}},ExpressionUUID->"0e77bd21-a7a4-4309-83b9-\
b7b03f3d1df5"],

Cell["(see Eq. 68) and below", "Text",
 CellChangeTimes->{{3.97384731295015*^9, 3.973847317305585*^9}, {
  3.9738533638191032`*^9, 
  3.973853365253956*^9}},ExpressionUUID->"b69a1e8a-4a2b-4856-bd03-\
f63f4ffa8185"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"gammaQL24", " ", "/.", " ", 
     RowBox[{"NN", "->", "1"}]}], " ", "/.", " ", 
    RowBox[{"e", "->", 
     RowBox[{"\"\<(2e)\>\"", "/", "2"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<(2e)\>\"", ",", "Pi"}], "}"}], ",", "FullSimplify"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9738512973500443`*^9, 3.9738512975178547`*^9}, {
  3.9738534788906517`*^9, 3.97385350323188*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"e37df3aa-9cc9-46ff-ab92-3cbb72f7126a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["\<\"(2e)\"\>", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        FormBox["\<\"\[GothicN]\"\>",
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox["\<\"\[GothicN]\"\>",
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox["\<\"\[GothicN]\"\>",
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1010", "-", 
                   RowBox[{"131", " ", 
                    FormBox["\<\"\[GothicN]\"\>",
                    TraditionalForm]}]}], ")"}], " ", 
                 FormBox["\<\"\[GothicN]\"\>",
                  TraditionalForm]}], "-", "1999"}], ")"}]}], "+", "1117"}], 
            ")"}]}], "+", "18"}], ")"}]}], "15000"], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox["\<\"\[GothicN]\"\>",
           TraditionalForm], "-", "5"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox["\<\"\[GothicN]\"\>",
           TraditionalForm], "-", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox["\<\"\[GothicN]\"\>",
           TraditionalForm], "-", "1"}], ")"}], " ", 
        FormBox["\<\"\[GothicN]\"\>",
         TraditionalForm]}], "1600"]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "30"], " ", "\<\"(2e)\"\>", " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox["\<\"\[GothicN]\"\>",
       TraditionalForm], "-", "2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox["\<\"\[GothicN]\"\>",
       TraditionalForm], "-", "1"}], ")"}], " ", 
    FormBox["\<\"\[GothicN]\"\>",
     TraditionalForm]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.973847305941701*^9, 3.973849885406348*^9, 3.973851325627376*^9, 
   3.973851359710338*^9, {3.9738534809363213`*^9, 3.9738535035256433`*^9}, 
   3.973854978102421*^9, 3.973855334732254*^9, 3.97494965592343*^9, {
   3.9749604997367268`*^9, 3.974960513330895*^9}},
 CellLabel->
  "Out[129]=",ExpressionUUID->"14b06725-1aa2-4707-98bd-4b980176a133"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6 loops leading and subleading results :", "Section",
 CellChangeTimes->{{3.973849647471596*^9, 
  3.973849651678555*^9}},ExpressionUUID->"98e08142-ac18-447e-813d-\
bdd2b82ae03f"],

Cell[TextData[{
 "In addition, we got leading ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["C", 
     RowBox[{"6", ",", "0"}]], ")"}], TraditionalForm]],ExpressionUUID->
  "5d4c2685-12b3-4828-9f1e-77b4c9cb73a6"],
 " and subleading ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["C", 
     RowBox[{"6", ",", "1"}]], ")"}], TraditionalForm]],ExpressionUUID->
  "3c1adb5d-ad1b-4360-ba12-ac769a8cc709"],
 " results (see (49) and (52) equations)."
}], "Text",
 CellChangeTimes->{{3.973849658650383*^9, 
  3.973849724048088*^9}},ExpressionUUID->"1dead0a4-723a-4c87-9ac4-\
a058bb08f73d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C60", "=", 
   FractionBox["4915", 
    RowBox[{"4608", " ", 
     SuperscriptBox["\[Pi]", "6"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C61", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "NN"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"246368", "+", 
        RowBox[{"4794", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"81", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], 
     RowBox[{"147456", " ", 
      SuperscriptBox["\[Pi]", "6"]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "364208"}], "+", 
        RowBox[{"12450", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"2025", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], 
     RowBox[{"147456", " ", 
      SuperscriptBox["\[Pi]", "6"]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.973849731892367*^9, 3.973849773560498*^9}, {
  3.973850526488385*^9, 3.9738505285512733`*^9}, {3.9738505719132957`*^9, 
  3.9738505733042717`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"68c28d4b-afd3-439c-b8e8-8376ac4b5a73"],

Cell[TextData[{
 "Using them we can get ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", 
    RowBox[{"6", ",", "0"}]], TraditionalForm]],ExpressionUUID->
  "f9ac5290-c93e-4e33-8043-012a90731d0b"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", 
    RowBox[{"6", ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "157f97f1-a110-44a3-97f8-dfe11a0906a0"],
 " (note that we use (2e) in Eq. 5).  Correspond to Eqs . (69) -- (70) ."
}], "Text",
 CellChangeTimes->{{3.973849786009911*^9, 3.973849801291822*^9}, {
  3.973853600216626*^9, 3.973853608625327*^9}, {3.973855765214643*^9, 
  3.9738557663416977`*^9}},ExpressionUUID->"2f3e9062-2311-4348-9018-\
f991d9a5c530"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"DD", "[", 
      RowBox[{"6", ",", "0"}], "]"}], "->", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "NN"}], "+", "22"}], ")"}], "^", "2"}], " ", 
      RowBox[{"ExtractIsing", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "NN"}], "+", "22"}], ")"}], "^", "2"}]}], 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "NN"}], "+", "22"}], ")"}], "5"], "*", "C60", "*", 
           
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"fpL24", "/.", 
              RowBox[{"e", "->", 
               FractionBox["e", "2"]}]}], ")"}], "3"]}], ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}]}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"DD", "[", 
      RowBox[{"6", ",", "1"}], "]"}], "->", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "NN"}], "+", "22"}], ")"}], "^", "2"}], 
      RowBox[{"ExtractIsing", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "NN"}], "+", "22"}], ")"}], "^", "2"}]}], 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "NN"}], "+", "22"}], ")"}], "5"], "*", "C61", "*", 
           
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"fpL24", "/.", 
              RowBox[{"e", "->", 
               FractionBox["e", "2"]}]}], ")"}], "3"]}], ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}]}]}]}], 
   "}"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.973849851193948*^9, 3.9738501026531773`*^9}, 
   3.973850546822762*^9, {3.9738535673733597`*^9, 3.973853568175085*^9}, {
   3.9738553624612083`*^9, 3.973855383689663*^9}, {3.973855474145944*^9, 
   3.973855498105001*^9}, {3.973855534081295*^9, 3.973855584871933*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"3f74e833-9bfa-402c-9e95-4b6d459f76f6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FormBox[
      SubscriptBox["D", 
       RowBox[{"6", ",", "0"}]],
      TraditionalForm], "\[Rule]", 
     RowBox[{
      FractionBox["4915", "72"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          FormBox["\<\"N\"\>",
           TraditionalForm]}], "+", "22"}], ")"}], "2"]}]}], ",", 
    RowBox[{
     FormBox[
      SubscriptBox["D", 
       RowBox[{"6", ",", "1"}]],
      TraditionalForm], "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          FormBox["\<\"N\"\>",
           TraditionalForm]}], "+", "22"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"246368", "+", 
            RowBox[{"4794", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"81", " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
          FormBox["\<\"[N-1]\"\>",
           TraditionalForm]}], "2304"], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "364208"}], "+", 
            RowBox[{"12450", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"2025", " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], "2304"]}], 
       ")"}]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.973855585376212*^9, 3.973855771314167*^9, 3.9749496560093307`*^9, {
   3.974960499802086*^9, 3.974960513402701*^9}},
 CellLabel->
  "Out[132]=",ExpressionUUID->"56dc0c59-28d6-4d84-a8e7-5ee709febd33"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Validation:", "Section",
 CellChangeTimes->{{3.973840209444545*^9, 
  3.973840211543388*^9}},ExpressionUUID->"e1d93f35-0e7c-4a9f-8241-\
0c24d6ae1ff6"],

Cell[CellGroupData[{

Cell["\<\
Checking internal self-consistency with gamma1, gamma2, gamma4, gamma6 from \
DOI: https://doi.org/10.1103/PhysRevE.60.2071 and DOI: \
https://doi.org/10.1088/0305-4470/35/12/301 :\
\>", "Subsection",
 CellChangeTimes->{{3.973834144564273*^9, 3.9738342371806307`*^9}, {
   3.973834268726383*^9, 3.9738343479388247`*^9}, {3.973836686464759*^9, 
   3.973836686671858*^9}, {3.973840202082738*^9, 3.973840202713154*^9}, {
   3.973840368804875*^9, 3.9738403796590977`*^9}, 3.973842523783407*^9, {
   3.973853680710153*^9, 
   3.973853687336293*^9}},ExpressionUUID->"f3d39aee-1bac-4b14-a6f6-\
7198a12086b7"],

Cell["\<\
The gamma{1,2,4,6} can be obtained if to consider Gamma{1,2,4,6} in the fixed \
point; or from the upper articles (take into account the difference in charge \
normalization and in dimension (d = 3 - e)).\
\>", "Text",
 CellChangeTimes->{{3.9738428697664537`*^9, 3.9738429625158367`*^9}, {
  3.973854192369668*^9, 3.973854193077476*^9}, {3.973854263589365*^9, 
  3.9738542760663548`*^9}, {3.973854332315958*^9, 
  3.973854364629304*^9}},ExpressionUUID->"3a7c34e1-80e0-4f02-a6c4-\
cfca5a590177"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gamma1", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["e", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"6", " ", "NN"}], "+", 
       SuperscriptBox["NN", "2"]}], ")"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"3", " ", "NN"}]}], ")"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamma2", "=", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["e", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"6", " ", "NN"}], "+", 
       SuperscriptBox["NN", "2"]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"3", " ", "NN"}]}], ")"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamma4", "=", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"3", " ", "NN"}]}], ")"}], "3"]}]], 
     RowBox[{"e", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "NN"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "48"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"3", "NN"}]}], ")"}], "2"]}], "+", 
        RowBox[{"e", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["NN", "3"], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["NN", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "21"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
           RowBox[{"152", " ", 
            RowBox[{"(", 
             RowBox[{"388", "+", 
              RowBox[{"57", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"16", " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{"790", "+", 
              RowBox[{"93", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamma6", "=", 
   RowBox[{
    RowBox[{"4", "e"}], " ", "+", 
    RowBox[{"4", "e"}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["NN", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["NN", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"424", "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{"826", "+", 
           RowBox[{"85", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"NN", " ", 
         RowBox[{"(", 
          RowBox[{"6864", "+", 
           RowBox[{"620", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"3", " ", "NN"}]}], ")"}], "2"]}]]}]}], " ", ";"}]}], "Input",\

 CellChangeTimes->{{3.973840317320868*^9, 3.973840333340591*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"dca15d40-970b-491f-9926-8f29a5598472"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"gammaQL24", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Q", "->", "1"}], ",", 
       RowBox[{"NN", "->", "1"}]}], "}"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"gamma1", "/.", 
     RowBox[{"NN", "->", "1"}]}], ")"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"gammaQL24", "/.", 
     RowBox[{"Q", "->", "2"}]}], ")"}], "-", "gamma2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"gammaQL24", "/.", 
     RowBox[{"Q", "->", "4"}]}], ")"}], "-", "gamma4"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"gammaQL24", "/.", 
     RowBox[{"Q", "->", "6"}]}], ")"}], "-", "gamma6"}], "]"}]}], "Input",
 CellChangeTimes->{{3.97383435792179*^9, 3.973834365727749*^9}, {
  3.97383443961075*^9, 3.9738345425888147`*^9}, {3.973846769624859*^9, 
  3.9738467759516373`*^9}, {3.973851306571188*^9, 3.973851308646812*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"23bbbfac-4cf1-4c0c-a44b-629c10eb1b43"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9738344615478897`*^9, 3.9738345148663197`*^9}, 
   3.973834617768306*^9, 3.9738363034494667`*^9, 3.9738401050235567`*^9, 
   3.9738467787370863`*^9, 3.973849885692395*^9, 3.973851325905004*^9, 
   3.973851360025331*^9, 3.9738534872295303`*^9, 3.973854978195302*^9, 
   3.973855334980048*^9, 3.974949656061399*^9, {3.974960499855112*^9, 
   3.974960513500795*^9}},
 CellLabel->
  "Out[137]=",ExpressionUUID->"1512c1dd-513d-48f9-87dc-a47f263588fa"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9738344615478897`*^9, 3.9738345148663197`*^9}, 
   3.973834617768306*^9, 3.9738363034494667`*^9, 3.9738401050235567`*^9, 
   3.9738467787370863`*^9, 3.973849885692395*^9, 3.973851325905004*^9, 
   3.973851360025331*^9, 3.9738534872295303`*^9, 3.973854978195302*^9, 
   3.973855334980048*^9, 3.974949656061399*^9, {3.974960499855112*^9, 
   3.974960513502235*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"7fa26d3d-cbe8-475a-9767-b64dc570b0f2"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9738344615478897`*^9, 3.9738345148663197`*^9}, 
   3.973834617768306*^9, 3.9738363034494667`*^9, 3.9738401050235567`*^9, 
   3.9738467787370863`*^9, 3.973849885692395*^9, 3.973851325905004*^9, 
   3.973851360025331*^9, 3.9738534872295303`*^9, 3.973854978195302*^9, 
   3.973855334980048*^9, 3.974949656061399*^9, {3.974960499855112*^9, 
   3.974960513504117*^9}},
 CellLabel->
  "Out[139]=",ExpressionUUID->"9f3125ad-f468-4573-807f-08deb6332148"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9738344615478897`*^9, 3.9738345148663197`*^9}, 
   3.973834617768306*^9, 3.9738363034494667`*^9, 3.9738401050235567`*^9, 
   3.9738467787370863`*^9, 3.973849885692395*^9, 3.973851325905004*^9, 
   3.973851360025331*^9, 3.9738534872295303`*^9, 3.973854978195302*^9, 
   3.973855334980048*^9, 3.974949656061399*^9, {3.974960499855112*^9, 
   3.974960513506103*^9}},
 CellLabel->
  "Out[140]=",ExpressionUUID->"e1e4439b-9d58-4cef-a5ae-3859d3e5d434"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Checking with 2-loop result (3.36) from https://arxiv.org/pdf/1506.06616 :\
\>", "Subsection",
 CellChangeTimes->{{3.973834622048829*^9, 3.973834676740087*^9}, {
   3.9738403914120283`*^9, 3.973840403210321*^9}, 
   3.9738543900648403`*^9},ExpressionUUID->"7059532d-3477-42af-b928-\
b8584b5cb86e"],

Cell[TextData[{
 "The upper article contains the result for the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox["\[Phi]", "2"], ")"}], "p"], TraditionalForm]],
  ExpressionUUID->"cd3a0222-d1f7-48f2-98fb-8f7142782c17"],
 " operator. To compare we should consider Q = 2p in our expression \
(gammaQL24). Additionally, the result in the upper article is written in d = \
3 - e."
}], "Text",
 CellChangeTimes->{{3.973843014662348*^9, 3.97384312869738*^9}, {
  3.973843160928686*^9, 3.9738431903946857`*^9}, {3.973854427292859*^9, 
  3.973854568823887*^9}, {3.9738546791781673`*^9, 3.9738546793145037`*^9}, {
  3.973854848659013*^9, 
  3.9738548584117002`*^9}},ExpressionUUID->"787cf076-2938-44a0-9940-\
991f47193b20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma2pA1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"p", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", "p"}], "+", 
        RowBox[{"3", "NN"}], "-", "8"}], ")"}]}], 
     RowBox[{"3", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"3", "NN"}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{"2", "e"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.973834966374584*^9, 3.973834979617333*^9}, {
   3.973835018548099*^9, 3.9738350214454813`*^9}, {3.973835059747459*^9, 
   3.973835065983482*^9}, {3.97384043615029*^9, 3.973840471642961*^9}, {
   3.973840504520081*^9, 3.9738405112697678`*^9}, 3.9738431458146467`*^9},
 CellLabel->
  "In[141]:=",ExpressionUUID->"4333bf60-aef6-4076-9d5b-89ef419244af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"e", "*", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"gammaQL24", "/.", 
       RowBox[{"Q", "->", 
        RowBox[{"2", "p"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"e", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
   "gamma2pA1"}], "]"}]], "Input",
 CellChangeTimes->{{3.973834690509729*^9, 3.97383472456262*^9}, {
  3.9738350268297167`*^9, 3.973835028057345*^9}, {3.973835075310562*^9, 
  3.973835075901895*^9}, {3.973843150272176*^9, 3.973843155826641*^9}, {
  3.973846789071966*^9, 3.973846789199746*^9}, {3.973851312637372*^9, 
  3.973851312753057*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"d46449cb-7bd4-472c-8e18-9cb262be272c"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.97383472502639*^9, 3.973835081253893*^9, 3.973836303569437*^9, 
   3.973840105156247*^9, 3.973846790835088*^9, 3.973849885766782*^9, 
   3.973851327046279*^9, 3.973851360135298*^9, 3.973853487366551*^9, 
   3.9738549783063393`*^9, 3.9738553350683393`*^9, 3.974949656110319*^9, {
   3.9749604998993797`*^9, 3.974960513537796*^9}},
 CellLabel->
  "Out[142]=",ExpressionUUID->"0892e85c-d872-4668-b587-154fa5572303"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Checking with 4-loop result (2.13) in the Izing model (N=1) from \
https://arxiv.org/abs/2501.18711 :\
\>", "Subsection",
 CellChangeTimes->{{3.973834726837122*^9, 3.9738347375597763`*^9}, {
   3.973834930386469*^9, 3.973834931828013*^9}, {3.973840409026865*^9, 
   3.9738404207162943`*^9}, 3.9738405475672092`*^9, {3.973843347263666*^9, 
   3.973843367062653*^9}, {3.973854578133985*^9, 
   3.973854611514491*^9}},ExpressionUUID->"af9f1568-8025-47ed-8813-\
24d23292770c"],

Cell["\<\
You should take into account that the result in the upper article is written \
in d = 3 - e.\
\>", "Text",
 CellChangeTimes->{
  3.973843212352516*^9, {3.973843303045742*^9, 3.973843322873041*^9}, {
   3.9738433692358227`*^9, 3.9738433782480516`*^9}, {3.9738434265712967`*^9, 
   3.97384343866243*^9}, {3.973854863645729*^9, 
   3.973854866369116*^9}},ExpressionUUID->"e5a00dd0-737e-455a-b9ef-\
4c548771c06f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gammakA2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"k", 
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"k", "-", "2"}], ")"}]}], "30"], 
       RowBox[{"(", 
        RowBox[{"2", "e"}], ")"}]}], "-", 
      RowBox[{"k", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"131", 
            SuperscriptBox["k", "4"]}], "-", 
           RowBox[{"1010", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"1999", 
            SuperscriptBox["k", "2"]}], "-", 
           RowBox[{"1117", "k"}], "-", "18"}], "15000"], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"9", 
            RowBox[{"(", 
             RowBox[{"k", "-", "5"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"k", "-", "2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"k", "-", "1"}], ")"}]}], "1600"], 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "e"}], ")"}], "2"]}]}], ")"}], "/.", 
    RowBox[{"k", "->", "Q"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.973834958723797*^9, 3.973835001857717*^9}, {
  3.9738350381601143`*^9, 3.973835068523975*^9}, {3.973835119605934*^9, 
  3.97383513705254*^9}, {3.973840523037249*^9, 3.973840530750593*^9}, {
  3.973843236877758*^9, 3.9738432488445*^9}, {3.9738468115930147`*^9, 
  3.973846812792391*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"1ecbc383-563e-4e6b-9c9c-c190ca7d3ecd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"gammaQL24", "/.", 
     RowBox[{"NN", "->", "1"}]}], ")"}], "-", "gammakA2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9738350904190197`*^9, 3.973835132494162*^9}, {
  3.973835185322114*^9, 3.973835186973054*^9}, {3.973851315526826*^9, 
  3.9738513156880913`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"d2029156-0c18-4e4e-bfc5-f102a77c93c7"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.973835138963565*^9, 3.973835187493413*^9}, 
   3.973836303616723*^9, 3.973840105223493*^9, 3.973846813821055*^9, 
   3.973849885820828*^9, 3.9738513271585093`*^9, 3.973851360233054*^9, 
   3.97385348741369*^9, 3.9738549783681993`*^9, 3.973855335120438*^9, 
   3.974949656150179*^9, {3.9749604999317007`*^9, 3.9749605135722427`*^9}},
 CellLabel->
  "Out[144]=",ExpressionUUID->"4ff98d82-ebc3-42f7-9ca5-cd5b53fc59c7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{718.5, 793.5},
WindowMargins->{{0, Automatic}, {-2.125984251968589, Automatic}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"468ca017-ddc5-4734-b545-bc695ac86703"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 979, 15, 67, "Section",ExpressionUUID->"88fb472c-330d-43dd-902e-8d8439deedee"],
Cell[1562, 39, 1360, 33, 105, "Text",ExpressionUUID->"bd15934c-fdb2-49fd-b53f-e1da76c54b3b"],
Cell[2925, 74, 730, 17, 105, "Text",ExpressionUUID->"a5f2a197-2eb0-4f18-afe0-6b5df8fc159d"],
Cell[3658, 93, 1030, 25, 53, "Input",ExpressionUUID->"24124470-0318-44f9-84dc-0c743a761251"],
Cell[4691, 120, 284, 7, 35, "Text",ExpressionUUID->"c4a34822-822d-40cb-8f46-6081cfda6fe2"],
Cell[4978, 129, 802, 22, 54, "Input",ExpressionUUID->"5e85c138-4d0c-432f-9834-d36840fc7d7a"],
Cell[5783, 153, 171, 2, 29, "Input",ExpressionUUID->"b717d3c1-7d10-4585-9e3c-8d51de3472ba"],
Cell[5957, 157, 238, 5, 35, "Text",ExpressionUUID->"249da494-33c3-47e6-b113-6721be421247"],
Cell[6198, 164, 296, 7, 29, "Input",ExpressionUUID->"9612b880-c70b-4c85-b351-1d9625676433"],
Cell[6497, 173, 379, 11, 36, "Text",ExpressionUUID->"9be9391e-2984-4384-8761-d490a89064e8"],
Cell[6879, 186, 381, 10, 30, "Input",ExpressionUUID->"23ad01be-b698-4652-9d9c-e8dc9f72284d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7297, 201, 198, 3, 68, "Section",ExpressionUUID->"7c8048f8-0279-4906-93fa-ba7df5e3449f"],
Cell[7498, 206, 245, 5, 29, "Input",ExpressionUUID->"7b4cd0b0-df30-4218-a60c-4d4ecb080856"],
Cell[7746, 213, 7147, 190, 895, "Input",ExpressionUUID->"cb74c3e0-662b-4b84-9514-b0d8d46bcbc3"],
Cell[14896, 405, 369, 8, 35, "Text",ExpressionUUID->"4ab57104-0588-4024-b424-f6d6967f454a"],
Cell[CellGroupData[{
Cell[15290, 417, 1459, 36, 166, "Input",ExpressionUUID->"1a517057-ea66-4840-895d-6041a28605b5"],
Cell[16752, 455, 4644, 133, 119, "Output",ExpressionUUID->"68b86a17-5b01-4bb5-a9d7-f550158f32a5"]
}, Open  ]],
Cell[21411, 591, 267, 4, 35, "Text",ExpressionUUID->"6da82712-1fc4-4586-8cf9-a8c200fb310d"],
Cell[CellGroupData[{
Cell[21703, 599, 1536, 37, 166, "Input",ExpressionUUID->"dfe0c1a9-3f9a-44f3-9c88-863dbf8f50e3"],
Cell[23242, 638, 3413, 100, 119, "Output",ExpressionUUID->"2e275f1d-bb57-4941-bda8-ae298e4285df"]
}, Open  ]],
Cell[26670, 741, 233, 4, 35, "Text",ExpressionUUID->"968ffd14-b9aa-49ae-987a-321ec69bc4dc"],
Cell[CellGroupData[{
Cell[26928, 749, 1510, 37, 166, "Input",ExpressionUUID->"78d687ab-d843-4ea8-89b7-5639c2d83a07"],
Cell[28441, 788, 2593, 76, 116, "Output",ExpressionUUID->"b3fb1141-0c09-4a9a-8df6-d1eff80111fc"]
}, Open  ]],
Cell[31049, 867, 233, 4, 35, "Text",ExpressionUUID->"a8736d99-7e68-449c-94b2-85428c3b48d6"],
Cell[CellGroupData[{
Cell[31307, 875, 1510, 37, 166, "Input",ExpressionUUID->"61210e67-515f-416e-a540-dbc6407f02c9"],
Cell[32820, 914, 2575, 77, 116, "Output",ExpressionUUID->"4eed684c-4b5a-4384-b598-8ae6c2b0e1ab"]
}, Open  ]],
Cell[35410, 994, 368, 8, 58, "Text",ExpressionUUID->"507c629a-2419-4055-bba7-0d7addba53ba"],
Cell[35781, 1004, 1364, 33, 56, "Input",ExpressionUUID->"0e109e80-1f72-45d0-955b-c8b7cb834b23"],
Cell[37148, 1039, 211, 4, 35, "Text",ExpressionUUID->"ffc210d3-f2f7-42d9-a07f-ee4d0e5aad92"],
Cell[CellGroupData[{
Cell[37384, 1047, 1400, 34, 166, "Input",ExpressionUUID->"c96f8473-c3d4-4a88-9b65-28cd68caeb96"],
Cell[38787, 1083, 4617, 134, 122, "Output",ExpressionUUID->"e0803f67-465d-4733-84c5-d1d012e9f228"]
}, Open  ]],
Cell[43419, 1220, 455, 11, 62, "Text",ExpressionUUID->"a703c889-9b1f-4dac-9990-8933cb62e4f9"],
Cell[CellGroupData[{
Cell[43899, 1235, 900, 24, 77, "Input",ExpressionUUID->"c376fa08-c379-404c-9766-71680a9c9e1f"],
Cell[44802, 1261, 3563, 110, 109, "Output",ExpressionUUID->"64327adb-4b58-45d9-be75-05c2694a5ef1"]
}, Open  ]],
Cell[48380, 1374, 201, 4, 35, "Text",ExpressionUUID->"7f6e1087-82c4-492c-8307-795c76879478"],
Cell[CellGroupData[{
Cell[48606, 1382, 999, 27, 77, "Input",ExpressionUUID->"3f617512-5ef5-4f81-8d08-fd8aef47fc11"],
Cell[49608, 1411, 1530, 52, 116, "Output",ExpressionUUID->"e2a74848-9651-400b-8c23-009ea5ace030"]
}, Open  ]],
Cell[51153, 1466, 251, 4, 35, "Text",ExpressionUUID->"95538ccf-b5ce-4111-8774-115b324c84b0"],
Cell[CellGroupData[{
Cell[51429, 1474, 1099, 29, 100, "Input",ExpressionUUID->"9e12bc78-68d3-4b61-8a6c-2e13972dc43f"],
Cell[52531, 1505, 2970, 93, 127, "Output",ExpressionUUID->"39101ac3-cf2b-409d-be1b-843e312a4786"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55550, 1604, 226, 4, 68, "Section",ExpressionUUID->"bca8eb36-c2eb-45e5-be1b-5d36e88fcb84"],
Cell[55779, 1610, 1666, 36, 223, "Text",ExpressionUUID->"455f8537-5691-41a9-8a4f-0d3af53ba732"],
Cell[57448, 1648, 3742, 95, 280, "Input",ExpressionUUID->"16d3a71d-199d-4f05-a3de-51b38882f321"],
Cell[61193, 1745, 201, 3, 29, "Input",ExpressionUUID->"f8745c81-a648-470f-a817-20d4213dac33"],
Cell[61397, 1750, 150, 3, 35, "Text",ExpressionUUID->"69b234e1-3322-4385-8887-d9c2ef8536d5"],
Cell[CellGroupData[{
Cell[61572, 1757, 353, 8, 29, "Input",ExpressionUUID->"3c2a2eb5-a69d-4c90-8d6e-272ada75896a"],
Cell[61928, 1767, 699, 21, 58, "Output",ExpressionUUID->"0ac929b4-2355-46fb-b553-f383f873cb1b"]
}, Open  ]],
Cell[62642, 1791, 199, 4, 35, "Text",ExpressionUUID->"585a0040-d641-4700-b813-558b43a8d7d5"],
Cell[CellGroupData[{
Cell[62866, 1799, 282, 7, 29, "Input",ExpressionUUID->"9717300f-134a-4a18-a664-d03fc7e88e8e"],
Cell[63151, 1808, 1489, 45, 59, "Output",ExpressionUUID->"4ca8b70c-326b-4056-99ce-0ea78c386924"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64677, 1858, 725, 20, 54, "Input",ExpressionUUID->"59fde27f-dac9-4599-b010-27774785604b"],
Cell[65405, 1880, 1661, 51, 59, "Output",ExpressionUUID->"faa06b35-ad30-4f43-b7d6-5f418dc35e23"]
}, Open  ]],
Cell[67081, 1934, 175, 3, 29, "Input",ExpressionUUID->"4d6cbc61-a507-41ac-a082-3ffc2fd2b90b"],
Cell[67259, 1939, 151, 3, 35, "Text",ExpressionUUID->"3376b3ba-69d6-40ad-9951-8bd085b631fb"],
Cell[CellGroupData[{
Cell[67435, 1946, 286, 8, 29, "Input",ExpressionUUID->"e7ba682d-6090-43aa-951d-eb53e9636a1d"],
Cell[67724, 1956, 1523, 47, 59, "Output",ExpressionUUID->"e35023ac-218e-43d5-ad0e-f631fc93a46b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69284, 2008, 651, 19, 54, "Input",ExpressionUUID->"9777d9cc-fb5b-41b0-bf43-8f641819557c"],
Cell[69938, 2029, 1670, 52, 59, "Output",ExpressionUUID->"a7e19ec6-1b01-4fc2-930a-9a5ec21fd8f3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71657, 2087, 176, 3, 68, "Section",ExpressionUUID->"b50e0ddc-af4f-45fe-b72a-526310677734"],
Cell[CellGroupData[{
Cell[71858, 2094, 283, 5, 54, "Subsection",ExpressionUUID->"659acfd0-51dc-4fe5-bff5-655cadc73bef"],
Cell[72144, 2101, 1254, 34, 92, "Input",ExpressionUUID->"c6e4be04-3854-40bf-ab76-3f75d187059a"],
Cell[CellGroupData[{
Cell[73423, 2139, 257, 4, 45, "Subsubsection",ExpressionUUID->"f80f9759-5666-4cac-9878-539e3b5efdcb"],
Cell[73683, 2145, 755, 16, 33, "Input",ExpressionUUID->"6bc72528-961c-4c55-9cf1-2921f016fd5c"],
Cell[CellGroupData[{
Cell[74463, 2165, 1176, 35, 76, "Input",ExpressionUUID->"b4c13087-d4c6-428b-880b-ef3ccb9376a6"],
Cell[75642, 2202, 1696, 41, 58, "Output",ExpressionUUID->"333d4ce3-1af5-49b2-be50-1822b9722103"]
}, Open  ]],
Cell[77353, 2246, 307, 5, 35, "Text",ExpressionUUID->"898b9706-b88f-4841-95ff-cc13fa55189c"],
Cell[CellGroupData[{
Cell[77685, 2255, 508, 13, 33, "Input",ExpressionUUID->"25169bd9-a01c-45aa-980f-de5f2aa6b55a"],
Cell[78196, 2270, 1721, 51, 118, "Output",ExpressionUUID->"2e4f6b58-17be-4c18-a37d-5fce4a32a62f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79966, 2327, 462, 12, 49, "Subsubsection",ExpressionUUID->"ca204e8e-7a48-4979-9adc-3f75bf78f97f"],
Cell[CellGroupData[{
Cell[80453, 2343, 1099, 23, 33, "Input",ExpressionUUID->"792dcb78-d8a5-4679-977d-4587a4a33ed7"],
Cell[81555, 2368, 1405, 41, 59, "Output",ExpressionUUID->"fd2d9a4d-bc0c-499b-bdc7-a8f16a8b6d63"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83021, 2416, 254, 4, 54, "Subsection",ExpressionUUID->"c654fa2b-d835-4e43-8b61-6677024c197d"],
Cell[83278, 2422, 1285, 29, 62, "Text",ExpressionUUID->"fe041e84-5630-48e3-924b-269e8d4a9bdd"],
Cell[84566, 2453, 1394, 40, 95, "Input",ExpressionUUID->"0dedf718-25a9-475e-86ce-620123b197a8"],
Cell[85963, 2495, 2473, 69, 137, "Input",ExpressionUUID->"b17a3080-1fde-4c2b-a3ec-8b3705942ee7"],
Cell[CellGroupData[{
Cell[88461, 2568, 256, 4, 45, "Subsubsection",ExpressionUUID->"0e27f38b-8e77-4644-94ee-8e5dae4fe84b"],
Cell[88720, 2574, 803, 19, 33, "Input",ExpressionUUID->"243d1205-89bc-4f28-9677-4d09a31f7a3f"],
Cell[89526, 2595, 1824, 47, 75, "Input",ExpressionUUID->"c94ceb98-fade-451e-8a16-e50bbd61a62b"],
Cell[91353, 2644, 274, 4, 35, "Text",ExpressionUUID->"b965a79c-ccee-4250-85a2-f1fe1b828400"],
Cell[CellGroupData[{
Cell[91652, 2652, 535, 13, 33, "Input",ExpressionUUID->"51cc11cf-c82a-4f6a-97d3-92208867bc8f"],
Cell[92190, 2667, 4343, 123, 131, "Output",ExpressionUUID->"6a17d7be-7135-439e-b63a-c5d6e479fc9d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96582, 2796, 431, 13, 50, "Subsubsection",ExpressionUUID->"bf99ba50-b517-4d48-ac2a-fbffc52a5287"],
Cell[CellGroupData[{
Cell[97038, 2813, 1178, 26, 75, "Input",ExpressionUUID->"e37dba2a-d72c-49de-aaca-ec8faaecc5fd"],
Cell[98219, 2841, 4425, 130, 209, "Output",ExpressionUUID->"2c6af8d5-c73c-476f-8496-7afb9ee5a707"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[102705, 2978, 227, 4, 54, "Subsection",ExpressionUUID->"e7fe86e6-2e53-48e3-a588-3e3a0c944e36"],
Cell[102935, 2984, 313, 7, 29, "Input",ExpressionUUID->"0fc898df-4cbd-4bfc-887a-b3ad74d12721"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103297, 2997, 259, 4, 68, "Section",ExpressionUUID->"aef9ff2f-d9f2-4c25-a6b1-764654241c6e"],
Cell[103559, 3003, 623, 11, 104, "Text",ExpressionUUID->"1a5e884d-fbd5-4527-aea0-98ddf1ebc3c6"],
Cell[CellGroupData[{
Cell[104207, 3018, 185, 3, 54, "Subsection",ExpressionUUID->"735bb150-6a05-4c65-a8b0-1faf2cdc655f"],
Cell[104395, 3023, 1690, 47, 59, "Input",ExpressionUUID->"0dd0240b-cbfe-4589-a92e-8098a26dd713"],
Cell[CellGroupData[{
Cell[106110, 3074, 742, 18, 29, "Input",ExpressionUUID->"8fdf16a5-bbf5-4a3f-b89c-ae5e4095103a"],
Cell[106855, 3094, 7485, 229, 70, "Output",ExpressionUUID->"23ae4ed4-f70b-4ad3-b977-9c1f0babb5a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114377, 3328, 586, 13, 46, "Subsubsection",ExpressionUUID->"e94794cb-fd32-4ba9-83dd-52bf2bc5fbb7"],
Cell[114966, 3343, 1634, 43, 43, "Input",ExpressionUUID->"074cc52d-1c29-42e8-9e96-c67915c1e890"],
Cell[116603, 3388, 151, 3, 35, "Text",ExpressionUUID->"2af5397d-b7aa-49e7-955e-3ce179c91389"],
Cell[CellGroupData[{
Cell[116779, 3395, 712, 19, 33, "Input",ExpressionUUID->"4a8e4368-5020-478a-b3f0-feeb949e7af6"],
Cell[117494, 3416, 1812, 53, 70, "Output",ExpressionUUID->"d6e18e1e-4156-4684-ba50-6aa521bb9e62"]
}, Open  ]],
Cell[119321, 3472, 237, 4, 35, "Text",ExpressionUUID->"2dc8cc1a-2c74-4ef2-bfd7-5629799fc1b1"],
Cell[CellGroupData[{
Cell[119583, 3480, 1188, 29, 33, "Input",ExpressionUUID->"451894a8-bb81-48c7-8557-5318226000ca"],
Cell[120774, 3511, 6359, 191, 70, "Output",ExpressionUUID->"5c91d38a-cebe-4e33-84f0-2f1727a33761"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[127194, 3709, 214, 4, 38, "Subsection",ExpressionUUID->"0e77bd21-a7a4-4309-83b9-b7b03f3d1df5"],
Cell[127411, 3715, 214, 4, 33, "Text",ExpressionUUID->"b69a1e8a-4a2b-4856-bd03-f63f4ffa8185"],
Cell[CellGroupData[{
Cell[127650, 3723, 541, 14, 45, "Input",ExpressionUUID->"e37df3aa-9cc9-46ff-ab92-3cbb72f7126a"],
Cell[128194, 3739, 2341, 67, 70, "Output",ExpressionUUID->"14b06725-1aa2-4707-98bd-4b980176a133"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[130596, 3813, 185, 3, 68, "Section",ExpressionUUID->"98e08142-ac18-447e-813d-bdd2b82ae03f"],
Cell[130784, 3818, 614, 19, 35, "Text",ExpressionUUID->"1dead0a4-723a-4c87-9ac4-a058bb08f73d"],
Cell[131401, 3839, 1237, 37, 105, "Input",ExpressionUUID->"68c28d4b-afd3-439c-b8e8-8376ac4b5a73"],
Cell[132641, 3878, 673, 18, 58, "Text",ExpressionUUID->"2f3e9062-2311-4348-9018-f991d9a5c530"],
Cell[CellGroupData[{
Cell[133339, 3900, 2419, 71, 302, "Input",ExpressionUUID->"3f74e833-9bfa-402c-9e95-4b6d459f76f6"],
Cell[135761, 3973, 1724, 55, 98, "Output",ExpressionUUID->"56dc0c59-28d6-4d84-a8e7-5ee709febd33"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[137534, 4034, 156, 3, 68, "Section",ExpressionUUID->"e1d93f35-0e7c-4a9f-8241-0c24d6ae1ff6"],
Cell[CellGroupData[{
Cell[137715, 4041, 611, 11, 108, "Subsection",ExpressionUUID->"f3d39aee-1bac-4b14-a6f6-7198a12086b7"],
Cell[138329, 4054, 504, 9, 55, "Text",ExpressionUUID->"3a7c34e1-80e0-4f02-a6c4-cfca5a590177"],
Cell[138836, 4065, 3485, 112, 211, "Input",ExpressionUUID->"dca15d40-970b-491f-9926-8f29a5598472"],
Cell[CellGroupData[{
Cell[142346, 4181, 1181, 33, 155, "Input",ExpressionUUID->"23bbbfac-4cf1-4c0c-a44b-629c10eb1b43"],
Cell[143530, 4216, 525, 9, 70, "Output",ExpressionUUID->"1512c1dd-513d-48f9-87dc-a47f263588fa"],
Cell[144058, 4227, 525, 9, 70, "Output",ExpressionUUID->"7fa26d3d-cbe8-475a-9767-b64dc570b0f2"],
Cell[144586, 4238, 525, 9, 70, "Output",ExpressionUUID->"9f3125ad-f468-4573-807f-08deb6332148"],
Cell[145114, 4249, 525, 9, 70, "Output",ExpressionUUID->"e1e4439b-9d58-4cef-a5ae-3859d3e5d434"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[145688, 4264, 307, 6, 38, "Subsection",ExpressionUUID->"7059532d-3477-42af-b928-b8584b5cb86e"],
Cell[145998, 4272, 751, 17, 56, "Text",ExpressionUUID->"787cf076-2938-44a0-9940-991f47193b20"],
Cell[146752, 4291, 857, 24, 56, "Input",ExpressionUUID->"4333bf60-aef6-4076-9d5b-89ef419244af"],
Cell[CellGroupData[{
Cell[147634, 4319, 738, 18, 45, "Input",ExpressionUUID->"d46449cb-7bd4-472c-8e18-9cb262be272c"],
Cell[148375, 4339, 493, 9, 70, "Output",ExpressionUUID->"0892e85c-d872-4668-b587-154fa5572303"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[148917, 4354, 482, 9, 65, "Subsection",ExpressionUUID->"af9f1568-8025-47ed-8813-24d23292770c"],
Cell[149402, 4365, 419, 9, 35, "Text",ExpressionUUID->"e5a00dd0-737e-455a-b9ef-4c548771c06f"],
Cell[149824, 4376, 1633, 47, 153, "Input",ExpressionUUID->"1ecbc383-563e-4e6b-9c9c-c190ca7d3ecd"],
Cell[CellGroupData[{
Cell[151482, 4427, 428, 10, 29, "Input",ExpressionUUID->"d2029156-0c18-4e4e-bfc5-f102a77c93c7"],
Cell[151913, 4439, 494, 8, 32, "Output",ExpressionUUID->"4ff98d82-ebc3-42f7-9ca5-cd5b53fc59c7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


